Loop equations for generalised eigenvalue models

We derive the loop equation for the 1-matrix model with generic difference-type measure for eigenvalues and develop a recursive algebraic framework for solving it to an arbitrary order in the coupling constant in and beyond the planar approximation. The planar limit is solved exactly for a one-parametric family of models and in the general case at strong coupling. The Wilson loop in the N=2* super-Yang-Mills theory and the Hoppe model are used to illustrate our methods.

==> anc/Solver.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    157519,       3551]
NotebookOptionsPosition[    152064,       3456]
NotebookOutlinePosition[    152497,       3473]
CellTagsIndexPosition[    152454,       3470]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This is an ancillary file of the paper ",
 StyleBox["Loop equations for generalised eigenvalue models",
  FontSlant->"Italic"],
 " (https://arxiv.org/abs/2402.13835) by Edoardo Vescovi and Konstantin \
Zarembo."
}], "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
   3.913609634456526*^9, 3.9136097378468113`*^9}, {3.913609775402334*^9, 
   3.913609781327173*^9}, {3.9136099502496357`*^9, 3.913610010911634*^9}, {
   3.913610041480835*^9, 3.913610042618767*^9}, {3.913610388115774*^9, 
   3.913610437962192*^9}, {3.913610483296958*^9, 3.913610512758235*^9}, {
   3.913610579421833*^9, 3.913610580508596*^9}, 3.9181003165375557`*^9, {
   3.918100381393846*^9, 
   3.918100382508389*^9}},ExpressionUUID->"b707799b-70d0-478d-bed6-\
2ebf8c1da569"],

Cell[CellGroupData[{

Cell["Solve loop equation", "Title",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGBQAmIQnZf07KLamdeOhxw+XAHRh91C74PoT9/KwHSIx7XS
rHOvHY/lfgbTgZNMZs0//9pxSoIzmJaTtOtcAaQtZ+eD6QfnVip6XX7t+GTt
VzAt8vze2zAgfcX5NZi+WsE9+/otoLytEJi+w3r3syfbG8dEje5vILotg3nD
Kqs3jnX/vDeB6Ak+2zf+A9LHgvaCaZUPPcvu2bxxnLS0cDmIbkh8MSHW9o1j
WsfyiSA66UbUVhAtcysHTKu47ZrEYf/G0ejzgckgetkVlz26QFpg7/ODILra
/lCBG5DWSfUpBtFsd/ymBwPpmNLA+SC64JiyZCiQ7jW7CabrrJqii4H0BWP7
GBDNElFybwGQzvp+DEz3qvu5nQPSNrsXgumYE9Ucl4E0w8SjYNru84O4jQ5v
HB1UPseD6BeGTHa7S984xrVVgmm3LdMEw8qB4fBqKZiW+31Z7GzVG0eLsoni
ILog7q88iP6dKaQAoueUp6uC6F3iQloguslS6nv5kjeOXuUJYDrSaGe74lmg
u2e/6gTRp9iqr68F0ibKzWC6JpGz2f0q0HyOGx0gWqhsM6PojTeOypNLmUE0
ABjxGho=
  "],ExpressionUUID->"ac475e0f-a0f6-4206-a182-9331a23c83f6"],

Cell[TextData[{
 "These instructions automate  the algorithm of section 3:\n- quit the  \
kernel,\n- set the parameters in ",
 StyleBox["Input",
  FontSlant->"Italic"],
 ",",
 StyleBox["\n",
  FontSlant->"Italic"],
 "- run ",
 StyleBox["Solver",
  FontSlant->"Italic"],
 " and ",
 StyleBox["Output",
  FontSlant->"Italic"],
 ",",
 StyleBox["\n",
  FontSlant->"Italic"],
 "- notice the solution in ",
 StyleBox["Output",
  FontSlant->"Italic"],
 ",",
 StyleBox["\n",
  FontSlant->"Italic"],
 "- run ",
 StyleBox["Check solution ",
  FontSlant->"Italic"],
 "(optional).\n\nThese instructions reproduce the results of section 4:\n- \
follow the instructions above,\n- run ",
 StyleBox["Special solutions",
  FontSlant->"Italic"],
 "."
}], "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
   3.913609634456526*^9, 3.9136097378468113`*^9}, {3.9136097754023333`*^9, 
   3.9136097813271728`*^9}, {3.9136099502496357`*^9, 3.913610010911634*^9}, {
   3.913610041480835*^9, 3.913610042618767*^9}, {3.913610388115774*^9, 
   3.913610437962192*^9}, {3.913610483296958*^9, 3.913610512758235*^9}, {
   3.913610583288256*^9, 3.9136107534111032`*^9}, {3.9136107890660152`*^9, 
   3.913610820710314*^9}, {3.913610946933335*^9, 3.913610950502183*^9}, {
   3.913611191796821*^9, 3.913611228402954*^9}, {3.913611781648217*^9, 
   3.913611836193552*^9}, {3.913611867159374*^9, 3.913611971281488*^9}, 
   3.913612068878147*^9, {3.913612127218475*^9, 3.9136121277456203`*^9}, {
   3.913612172214293*^9, 3.913612376622118*^9}, {3.91361241532167*^9, 
   3.913612437280418*^9}, {3.913617448945497*^9, 3.913617472284324*^9}, 
   3.913622849479697*^9},ExpressionUUID->"a2867d45-46d1-4b1f-96a0-\
86608d5d5587"],

Cell[CellGroupData[{

Cell["Input", "Section",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936939856865*^9}, {3.865937118325711*^9, 
   3.8659371212606697`*^9}, {3.869916236606555*^9, 
   3.869916237098647*^9}},ExpressionUUID->"ada45200-a6f9-4eb2-85ac-\
1de12f96e159"],

Cell[TextData[{
 "Set the parameters ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "max"], TraditionalForm]],ExpressionUUID->
  "16b5f1e5-5e89-44d2-b163-d99a16110a0f"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["l", "max"], TraditionalForm]],ExpressionUUID->
  "0a516f36-ff09-4768-b5cc-6103b0923fe5"],
 " of the solution."
}], "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
   3.913609634456526*^9, 3.9136097378468113`*^9}, {3.9136097754023333`*^9, 
   3.9136097813271728`*^9}, {3.913609870907922*^9, 3.913609893696911*^9}, {
   3.913609935756322*^9, 3.913609938173058*^9}, {3.913609976036118*^9, 
   3.91360998233666*^9}, {3.913610021129843*^9, 3.91361007116516*^9}, 
   3.913610106130158*^9, {3.913610975355736*^9, 3.913610976587679*^9}, {
   3.913611041592592*^9, 3.913611100516836*^9}, {3.9136111328218737`*^9, 
   3.913611157639163*^9}, {3.913611222430569*^9, 3.913611259088625*^9}, {
   3.913611343235773*^9, 
   3.913611401556069*^9}},ExpressionUUID->"18f80449-779d-4cc9-b44d-\
863b94561780"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"max", " ", "power", " ", "of", " ", 
    RowBox[{"1", "/", 
     SuperscriptBox["N", "2"]}], " ", "and", " ", "\[Lambda]", " ", "in", " ",
     "solution"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"cutoffN2", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cutoff\[Lambda]", "=", "8"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "constraint", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"cutoff\[Lambda]", ">=", 
    RowBox[{"2", "cutoffN2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.869916254165002*^9, 3.8699163202233057`*^9}, {
   3.869921250536541*^9, 3.869921250661282*^9}, {3.869921314202239*^9, 
   3.8699213604493856`*^9}, {3.869921960379638*^9, 3.86992196483616*^9}, {
   3.869922973041581*^9, 3.869922973137545*^9}, {3.869923550304103*^9, 
   3.869923550411882*^9}, {3.86993030769864*^9, 3.869930309052654*^9}, {
   3.869934234626481*^9, 3.86993424188865*^9}, {3.869935792003134*^9, 
   3.869935793003222*^9}, {3.869936040006346*^9, 3.869936043233354*^9}, {
   3.869981400793262*^9, 3.869981403588647*^9}, {3.869981590834419*^9, 
   3.869981590908841*^9}, {3.869981803099377*^9, 3.869981804933898*^9}, {
   3.870008882691883*^9, 3.870008885300147*^9}, {3.870009128145813*^9, 
   3.870009132623528*^9}, {3.870010033611802*^9, 3.870010066048703*^9}, {
   3.870010156047958*^9, 3.870010158730976*^9}, {3.8700207012686663`*^9, 
   3.870020715541765*^9}, {3.870026338193135*^9, 3.8700263386956987`*^9}, {
   3.8709717162994137`*^9, 3.8709717169895372`*^9}, {3.8713887657487493`*^9, 
   3.871388767000492*^9}, 3.871389280211955*^9, {3.8744842845739717`*^9, 
   3.874484316182905*^9}, {3.8745203920612907`*^9, 3.874520392184202*^9}, {
   3.874550427300052*^9, 3.8745504273809023`*^9}, {3.913609825119548*^9, 
   3.913609827218823*^9}, {3.913611655439888*^9, 3.9136116710207*^9}, {
   3.913613711829545*^9, 3.913613712039638*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"37b6b28e-2272-45a9-a6f6-72a3f0504dfc"]
}, Closed]],

Cell[CellGroupData[{

Cell["Solver", "Section",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936939856865*^9}, {3.865937118325711*^9, 
   3.8659371212606697`*^9}, 3.8699163128635473`*^9, {3.870009272716369*^9, 
   3.870009292733512*^9}},ExpressionUUID->"5ad35988-bb07-45d1-826a-\
829553668793"],

Cell["Find the coefficients of the solution.", "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
  3.913609634456526*^9, 3.9136097378468113`*^9}, {3.9136097754023333`*^9, 
  3.9136097813271728`*^9}, {3.913609870907922*^9, 3.913609893696911*^9}, {
  3.9136099320626717`*^9, 3.913609942943076*^9}, {3.9136100825222473`*^9, 
  3.913610147329792*^9}, {3.913611404208797*^9, 
  3.913611406772009*^9}},ExpressionUUID->"bb4228c4-ca34-42df-a737-\
22812c30ee45"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "initialise", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"cutoffPotential", "=", 
     RowBox[{
      RowBox[{"2", "cutoff\[Lambda]"}], "+", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"constraints", "=", 
     RowBox[{"Flatten", "[", GridBox[{
        {
         RowBox[{
          RowBox[{
           OverscriptBox["c", "~"], "[", 
           RowBox[{"0", ",", "0", ",", "0"}], "]"}], "->", "1"}]},
        {
         RowBox[{
          RowBox[{
           OverscriptBox["c", "~"], "[", 
           RowBox[{"n_", ",", "l_", ",", "X_"}], "]"}], ":>", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"n", ">=", "0"}], "&&", 
             RowBox[{"l", "\[GreaterEqual]", 
              RowBox[{"2", "n"}]}], "&&", 
             RowBox[{"1", "<=", "X", "<=", 
              RowBox[{"2", "l"}]}]}], ",", 
            RowBox[{
             OverscriptBox["c", "~"], "[", 
             RowBox[{"n", ",", "l", ",", "X"}], "]"}], ",", "0"}], "]"}]}]},
        {
         RowBox[{
          RowBox[{
           OverscriptBox["d", "~"], "[", 
           RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], "->", 
          FractionBox["1", 
           RowBox[{
            OverscriptBox["T", "~"], "[", "2", "]"}]]}]},
        {
         RowBox[{
          RowBox[{
           OverscriptBox["d", "~"], "[", 
           RowBox[{"n_", ",", "l_", ",", "X_", ",", "Y_"}], "]"}], ":>", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"n", ">=", "0"}], "&&", 
             RowBox[{"l", "\[GreaterEqual]", 
              RowBox[{"2", "n"}]}], "&&", 
             RowBox[{"1", "<=", "X", "<=", 
              RowBox[{
               RowBox[{"2", "l"}], "-", "1"}]}], "&&", 
             RowBox[{"1", "<=", "Y", "<=", 
              RowBox[{
               RowBox[{"2", "l"}], "-", "X"}]}]}], ",", 
            RowBox[{
             OverscriptBox["d", "~"], "[", 
             RowBox[{"n", ",", "l", ",", "X", ",", "Y"}], "]"}], ",", "0"}], 
           "]"}]}]},
        {
         RowBox[{
          RowBox[{"\[Gamma]", "[", "0", "]"}], "->", "2"}]}
       }], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solutionc", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solutiond", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"solve", " ", "step"}], "-", "by", "-", 
     RowBox[{"step", " ", "by", " ", "powers", " ", "of", " ", 
      RowBox[{"1", "/", 
       SuperscriptBox["N", "2"]}], " ", "and", " ", "\[Lambda]"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"n", "=", "0"}], ",", 
           RowBox[{"n", "<=", "cutoffN2"}], ",", 
           RowBox[{"n", "++"}], ",", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"ll", "=", 
                RowBox[{
                 RowBox[{"2", "n"}], "+", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"n", "==", "0"}], ",", "1", ",", "0"}], "]"}]}]}], 
               ",", 
               RowBox[{"ll", "<=", "cutoff\[Lambda]"}], ",", 
               RowBox[{"ll", "++"}], ",", 
               RowBox[{"{", "\[IndentingNewLine]", "\[IndentingNewLine]", 
                RowBox[{"(*", " ", 
                 RowBox[{"series", " ", "of", " ", 
                  RowBox[{
                   OverscriptBox["W", "~"], "[", "x", "]"}], " ", "and", " ", 
                  
                  RowBox[{
                   OverscriptBox["W", "~"], "[", 
                   RowBox[{"x", ",", "y"}], "]"}], " ", "at", " ", "fixed", 
                  " ", "powers", " ", "of", " ", 
                  FractionBox["1", 
                   SuperscriptBox["N", "2"]], " ", "and", " ", 
                  FractionBox["\[Lambda]", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]]}], " ", "*)"}], 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"WN\[Lambda]", "[", 
                    RowBox[{"x_", ",", "k", ",", "nn"}], "]"}], "=", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"k", "==", "0"}], " ", "&&", " ", 
                    RowBox[{"nn", "==", "0"}]}], ",", 
                    RowBox[{
                    OverscriptBox["c", "~"], "[", 
                    RowBox[{"0", ",", "0", ",", "0"}], "]"}], ",", "0"}], 
                    "]"}], "+", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", "k"}], "<=", "nn", "<=", "cutoff\[Lambda]"}],
                     ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    OverscriptBox["c", "~"], "[", 
                    RowBox[{"k", ",", "nn", ",", "m"}], "]"}], 
                    SuperscriptBox["x", "m"]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"m", ",", "1", ",", 
                    RowBox[{"2", "nn"}]}], "}"}]}], "]"}], "//.", 
                    "solutionc"}], "//.", "constraints"}], ",", "0"}], 
                    "]"}]}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"k", ",", "0", ",", "n"}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"nn", ",", "0", ",", "cutoff\[Lambda]"}], "}"}]}],
                   "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"WN\[Lambda]", "[", 
                   RowBox[{"x_", ",", "y_", ",", 
                    RowBox[{"n", "-", "1"}], ",", 
                    RowBox[{"ll", "-", "1"}]}], "]"}], "=", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"n", ">=", "1"}], "&&", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "1"}], ")"}]}], "+", "1"}], "<=", 
                    RowBox[{"ll", "-", "1"}], "<=", 
                    RowBox[{"cutoff\[Lambda]", "+", "1"}]}]}], ",", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    OverscriptBox["d", "~"], "[", 
                    RowBox[{
                    RowBox[{"n", "-", "1"}], ",", 
                    RowBox[{"ll", "-", "1"}], ",", "m", ",", "mp"}], "]"}], 
                    SuperscriptBox["x", "m"], 
                    SuperscriptBox["y", "mp"]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"m", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"ll", "-", "1"}], ")"}]}], "-", "1"}]}], "}"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"mp", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"ll", "-", "1"}], ")"}]}], "-", "m"}]}], "}"}]}], 
                    "]"}], ",", "0"}], "]"}], "//.", "solutiond"}], "//.", 
                   "constraints"}]}], ";", "\[IndentingNewLine]", 
                 "\[IndentingNewLine]", 
                 RowBox[{"(*", " ", 
                  RowBox[{"derive", " ", "equations"}], " ", "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{"(*", " ", 
                  RowBox[{"first", " ", "term"}], " ", "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{"equations", "=", 
                  RowBox[{
                   RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "p"}], " ", 
                    RowBox[{
                    OverscriptBox["T", "~"], "[", "p", "]"}], " ", 
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"WN\[Lambda]", "[", 
                    RowBox[{"x", ",", "n", ",", "ll"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", "2", ",", "cutoffPotential"}], "}"}]}], 
                    "]"}], "//", 
                   RowBox[{
                    RowBox[{"Series", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", "0", ",", 
                    RowBox[{"2", "cutoff\[Lambda]"}]}], "}"}]}], "]"}], 
                    "&"}]}]}], ";", "\[IndentingNewLine]", 
                 RowBox[{"(*", " ", 
                  RowBox[{"second", " ", "term"}], " ", "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{"tmp", "=", 
                  RowBox[{
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"ll", "==", "0"}], ",", "0", ",", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Omega]", "\[Epsilon]"], 
                    RowBox[{"WN\[Lambda]", "[", 
                    RowBox[{
                    RowBox[{"s", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}]}], ",", "k", 
                    ",", "nn"}], "]"}], 
                    RowBox[{"WN\[Lambda]", "[", 
                    RowBox[{
                    RowBox[{"x", "-", "s", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}]}], ",", 
                    RowBox[{"n", "-", "k"}], ",", 
                    RowBox[{"ll", "-", "1", "-", "nn"}]}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", "0", ",", "n"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"nn", ",", "0", ",", 
                    RowBox[{"ll", "-", "1"}]}], "}"}]}], "]"}]}], "]"}], "//",
                    "ExpandAll"}]}], ";", "\[IndentingNewLine]", 
                 RowBox[{"tmp", "=", 
                  RowBox[{
                   RowBox[{"tmp", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    SuperscriptBox["\[Omega]", "nn_"], ":>", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"EvenQ", "[", 
                    RowBox[{"Simplify", "[", 
                    RowBox[{"nn", "-", "\[Epsilon]"}], "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[ImaginaryI]", 
                    RowBox[{
                    RowBox[{"nn", "-", "\[Epsilon]"}], "//", "Simplify"}]], 
                    " ", 
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"\[Gamma]", "[", "x", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{
                    RowBox[{"nn", "-", "\[Epsilon]"}], "//", "Simplify"}]}], 
                    "}"}]}], "]"}]}], "/.", 
                    RowBox[{"x", "->", "0"}]}], ",", "0"}], "]"}]}], "}"}]}], 
                   "//.", "constraints"}]}], ";", "\[IndentingNewLine]", 
                 RowBox[{"tmp", "=", 
                  RowBox[{"Integrate", "[", 
                   RowBox[{"tmp", ",", "s"}], "]"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"tmp", "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"tmp", "/.", 
                    RowBox[{"{", 
                    RowBox[{"s", "->", "x"}], "}"}]}], ")"}], "-", 
                    RowBox[{"(", 
                    RowBox[{"tmp", "/.", 
                    RowBox[{"{", 
                    RowBox[{"s", "->", "0"}], "}"}]}], ")"}]}], ")"}], "//", 
                   RowBox[{
                    RowBox[{"Series", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", "0", ",", 
                    RowBox[{"2", "cutoff\[Lambda]"}]}], "}"}]}], "]"}], 
                    "&"}]}]}], ";", "\[IndentingNewLine]", 
                 RowBox[{"equations", "=", 
                  RowBox[{"equations", "+", "tmp"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"(*", " ", 
                  RowBox[{"third", " ", "term"}], " ", "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{"tmp", "=", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Omega]", "\[Epsilon]"], 
                    RowBox[{"WN\[Lambda]", "[", 
                    RowBox[{
                    RowBox[{"s", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}]}], ",", 
                    RowBox[{"x", "-", "s", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}]}], ",", 
                    RowBox[{"n", "-", "1"}], ",", 
                    RowBox[{"ll", "-", "1"}]}], "]"}]}], "//", 
                   "ExpandAll"}]}], ";", "\[IndentingNewLine]", 
                 RowBox[{"tmp", "=", 
                  RowBox[{
                   RowBox[{"tmp", "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    SuperscriptBox["\[Omega]", "nn_"], ":>", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"EvenQ", "[", 
                    RowBox[{"Simplify", "[", 
                    RowBox[{"nn", "-", "\[Epsilon]"}], "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[ImaginaryI]", 
                    RowBox[{
                    RowBox[{"nn", "-", "\[Epsilon]"}], "//", "Simplify"}]], 
                    " ", 
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"\[Gamma]", "[", "x", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{
                    RowBox[{"nn", "-", "\[Epsilon]"}], "//", "Simplify"}]}], 
                    "}"}]}], "]"}]}], "/.", 
                    RowBox[{"x", "->", "0"}]}], ",", "0"}], "]"}]}], "}"}]}], 
                   "//.", "constraints"}]}], ";", "\[IndentingNewLine]", 
                 RowBox[{"tmp", "=", 
                  RowBox[{"Integrate", "[", 
                   RowBox[{"tmp", ",", "s"}], "]"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"tmp", "=", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"tmp", "/.", 
                    RowBox[{"{", 
                    RowBox[{"s", "->", "x"}], "}"}]}], ")"}], "-", 
                    RowBox[{"(", 
                    RowBox[{"tmp", "/.", 
                    RowBox[{"{", 
                    RowBox[{"s", "->", "0"}], "}"}]}], ")"}]}], ")"}], "//", 
                   RowBox[{
                    RowBox[{"Series", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", "0", ",", 
                    RowBox[{"2", "cutoff\[Lambda]"}]}], "}"}]}], "]"}], 
                    "&"}]}]}], ";", "\[IndentingNewLine]", 
                 RowBox[{"equations", "=", 
                  RowBox[{"equations", "+", "tmp"}]}], ";", 
                 "\[IndentingNewLine]", "\[IndentingNewLine]", 
                 RowBox[{"(*", " ", 
                  RowBox[{"free", " ", "memory"}], " ", "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{"Clear", "[", 
                  RowBox[{"WN\[Lambda]", ",", "tmp"}], "]"}], ";", 
                 "\[IndentingNewLine]", "\[IndentingNewLine]", 
                 RowBox[{"(*", " ", "equations", " ", "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{"equations", "=", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"CoefficientList", "[", 
                    RowBox[{"equations", ",", "x"}], "]"}], "//.", 
                    "constraints"}], "//", "Flatten"}], "//", "Union"}]}], 
                 ";", "\[IndentingNewLine]", 
                 RowBox[{"equations", "=", 
                  RowBox[{"DeleteCases", "[", 
                   RowBox[{"equations", ",", "0"}], "]"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"vars", "=", 
                  RowBox[{
                   RowBox[{"Cases", "[", 
                    RowBox[{"equations", ",", 
                    RowBox[{
                    OverscriptBox["c", "~"], "[", 
                    RowBox[{"k_", ",", "n_", ",", "m_"}], "]"}], ",", 
                    "\[Infinity]"}], "]"}], "//", "Union"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"equations", "=", 
                  RowBox[{"Collect", "[", 
                   RowBox[{"equations", ",", "vars", ",", "Simplify"}], 
                   "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
                 RowBox[{"(*", " ", 
                  RowBox[{"solve", " ", "equations"}], " ", "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{"matrix", "=", 
                  RowBox[{"Normal", "@", 
                   RowBox[{
                    RowBox[{"CoefficientArrays", "[", 
                    RowBox[{"equations", ",", "vars"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"tmp", "=", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"LinearSolve", "[", 
                    RowBox[{"matrix", ",", 
                    RowBox[{
                    RowBox[{"-", "equations"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    OverscriptBox["c", "~"], "[", 
                    RowBox[{"k_", ",", "n_", ",", "m_"}], "]"}], ":>", "0"}], 
                    "}"}]}]}], "]"}], "//", "Flatten"}], "//", "Simplify"}]}],
                  ";", "\[IndentingNewLine]", 
                 RowBox[{"tmp", "=", 
                  RowBox[{"Thread", "[", 
                   RowBox[{"vars", "->", "tmp"}], "]"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"solutionc", "=", 
                  RowBox[{
                   RowBox[{"Join", "[", 
                    RowBox[{"solutionc", ",", "tmp"}], "]"}], "//", 
                   "Flatten"}]}], ";", "\[IndentingNewLine]", 
                 "\[IndentingNewLine]", 
                 RowBox[{"(*", " ", 
                  RowBox[{"free", " ", "memory"}], " ", "*)"}], 
                 "\[IndentingNewLine]", 
                 RowBox[{"Clear", "[", 
                  RowBox[{
                  "tmp", ",", "index", ",", "vars", ",", "matrix", ",", 
                   "equations"}], "]"}], ";"}], "\[IndentingNewLine]", 
                "\[IndentingNewLine]", "}"}]}], "]"}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"ll", "=", "cutoff\[Lambda]"}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"solutiond", "=", 
              RowBox[{"Join", "[", 
               RowBox[{"solutiond", ",", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    OverscriptBox["d", "~"], "[", 
                    RowBox[{"n", ",", "l", ",", "1", ",", "mp"}], "]"}], "->", 
                    RowBox[{"Collect", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    OverscriptBox["T", "~"], "[", "2", "]"}]], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    OverscriptBox["c", "~"], "[", 
                    RowBox[{"n", ",", 
                    RowBox[{"l", "-", "1"}], ",", 
                    RowBox[{"mp", "-", "1"}]}], "]"}], "+", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"mpp", "+", "1"}], ")"}], 
                    RowBox[{
                    OverscriptBox["T", "~"], "[", 
                    RowBox[{"mpp", "+", "1"}], "]"}], 
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    OverscriptBox["c", "~"], "[", 
                    RowBox[{"n", ",", 
                    RowBox[{"l", "-", "1"}], ",", "mp"}], "]"}], "//.", 
                    "solutionc"}], ",", 
                    RowBox[{
                    OverscriptBox["T", "~"], "[", "mpp", "]"}]}], "]"}]}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"mpp", ",", "2", ",", 
                    RowBox[{
                    RowBox[{"2", "l"}], "-", "mp", "+", "1"}]}], "}"}]}], 
                    "]"}]}], ")"}]}], "//.", "solutionc"}], "//.", 
                    "constraints"}], ",", 
                    RowBox[{
                    SuperscriptBox["\[Gamma]", 
                    TagBox[
                    RowBox[{"(", "n_", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "0", "]"}], ",", 
                    "Simplify"}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"l", ",", 
                    RowBox[{
                    RowBox[{"2", "n"}], "+", "1"}], ",", 
                    RowBox[{"cutoff\[Lambda]", "+", "1"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"mp", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", "l"}], "-", "1"}]}], "}"}]}], "]"}], "//", 
                 "Flatten"}], ",", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    OverscriptBox["d", "~"], "[", 
                    RowBox[{"n", ",", "l", ",", "m", ",", "mp"}], "]"}], "->", 
                    RowBox[{"Collect", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], 
                    FractionBox[
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    OverscriptBox["c", "~"], "[", 
                    RowBox[{"n", ",", 
                    RowBox[{"l", "-", "1"}], ",", "mp"}], "]"}], "//.", 
                    "solutionc"}], ",", 
                    RowBox[{
                    OverscriptBox["T", "~"], "[", "m", "]"}]}], "]"}], 
                    RowBox[{"m", "!"}]]}], "//.", "solutionc"}], "//.", 
                    "constraints"}], ",", 
                    RowBox[{
                    SuperscriptBox["\[Gamma]", 
                    TagBox[
                    RowBox[{"(", "n_", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "0", "]"}], ",", 
                    "Simplify"}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"l", ",", 
                    RowBox[{
                    RowBox[{"2", "n"}], "+", "1"}], ",", 
                    RowBox[{"cutoff\[Lambda]", "+", "1"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"m", ",", "2", ",", 
                    RowBox[{
                    RowBox[{"2", "l"}], "-", "1"}]}], "}"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"mp", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", "l"}], "-", "m"}]}], "}"}]}], "]"}], "//", 
                 "Flatten"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"solutiond", "=", 
              RowBox[{"DeleteCases", "[", 
               RowBox[{
                RowBox[{"solutiond", "//.", "constraints"}], ",", 
                RowBox[{
                 FractionBox["1", 
                  RowBox[{
                   OverscriptBox["T", "~"], "[", "2", "]"}]], "\[Rule]", 
                 FractionBox["1", 
                  RowBox[{
                   OverscriptBox["T", "~"], "[", "2", "]"}]]}]}], "]"}]}], 
             ";"}], "\[IndentingNewLine]", "}"}]}], "]"}], "}"}], ",", 
        RowBox[{"Row", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ProgressIndicator", "[", 
             RowBox[{"ll", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "n"}], "+", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"n", "==", "0"}], ",", "1", ",", "0"}], "]"}]}], 
                ",", "cutoff\[Lambda]"}], "}"}]}], "]"}], ",", "\"\<\>\""}], 
           "}"}], ",", 
          RowBox[{"Row", "[", 
           RowBox[{"{", 
            RowBox[{
            "\"\< Solve order \[Lambda]: \>\"", ",", "ll", ",", "\"\</\>\"", 
             ",", "cutoff\[Lambda]"}], "}"}], "]"}]}], "]"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Row", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ProgressIndicator", "[", 
           RowBox[{"n", ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "cutoffN2"}], "}"}]}], "]"}], ",", 
          "\"\<\>\""}], "}"}], ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "\"\< Solve order \!\(\*SuperscriptBox[\(N\), \(-2\)]\): \>\"", ",",
            "n", ",", "\"\</\>\"", ",", "cutoffN2"}], "}"}], "]"}]}], "]"}]}],
      "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solutionc", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          OverscriptBox["c", "~"], "[", 
          RowBox[{"0", ",", "0", ",", "0"}], "]"}], "->", "1"}], "}"}], ",", 
       RowBox[{"Sort", "[", "solutionc", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solutiond", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          OverscriptBox["d", "~"], "[", 
          RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "]"}], "->", 
         FractionBox["1", 
          RowBox[{
           OverscriptBox["T", "~"], "[", "2", "]"}]]}], "}"}], ",", 
       RowBox[{"Sort", "[", "solutiond", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", 
    RowBox[{"n", ",", "ll"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.865794512202547*^9, 3.865794574042074*^9}, 
   3.86579465110526*^9, 3.865820018831949*^9, 3.865820068681619*^9, 
   3.865820366420833*^9, {3.8658204858020983`*^9, 3.865820490945661*^9}, {
   3.8658205264736357`*^9, 3.8658205417071133`*^9}, {3.865821056190458*^9, 
   3.865821056359754*^9}, {3.865821087146307*^9, 3.865821200883379*^9}, {
   3.8658212752259912`*^9, 3.865821276196018*^9}, {3.865821330701866*^9, 
   3.865821357883477*^9}, {3.865821459890333*^9, 3.865821481702708*^9}, {
   3.865821534678728*^9, 3.865821685989234*^9}, {3.865821786750445*^9, 
   3.865821796106623*^9}, {3.865821867552287*^9, 3.865821907991988*^9}, {
   3.865821941369545*^9, 3.86582195553733*^9}, {3.865822019644244*^9, 
   3.865822075564472*^9}, {3.865823107186659*^9, 3.865823122990974*^9}, 
   3.865823324413395*^9, {3.865823409407331*^9, 3.865823424500732*^9}, 
   3.8658237558045683`*^9, {3.865823901501399*^9, 3.865823910534163*^9}, {
   3.865824214799148*^9, 3.865824215110345*^9}, {3.8658242891338787`*^9, 
   3.865824335830912*^9}, {3.865824366163365*^9, 3.865824379918169*^9}, {
   3.86584066418255*^9, 3.865840674845104*^9}, {3.865840764429852*^9, 
   3.865840767142991*^9}, {3.865840846475058*^9, 3.865840925541975*^9}, 
   3.865841031014182*^9, 3.865841150502701*^9, {3.8658411973328333`*^9, 
   3.865841197590975*^9}, 3.865841411860568*^9, {3.865842087753238*^9, 
   3.865842127715602*^9}, {3.865842167595665*^9, 3.865842236448222*^9}, {
   3.865842523315287*^9, 3.865842532827611*^9}, {3.8658425755471087`*^9, 
   3.865842577065507*^9}, {3.8658427883865757`*^9, 3.865842788469677*^9}, {
   3.865843101645982*^9, 3.865843146857637*^9}, {3.86584318215613*^9, 
   3.865843182249112*^9}, {3.865843258307546*^9, 3.865843279711338*^9}, {
   3.865843374337696*^9, 3.865843613224576*^9}, {3.865843650516814*^9, 
   3.865843766609243*^9}, {3.86584388330756*^9, 3.86584389017878*^9}, {
   3.865843977002252*^9, 3.8658440158388143`*^9}, {3.865844047253087*^9, 
   3.8658441078035183`*^9}, {3.865844140653405*^9, 3.865844145301262*^9}, {
   3.865845413338636*^9, 3.8658454134789753`*^9}, 3.865854734190032*^9, {
   3.865856126594423*^9, 3.865856155105218*^9}, {3.8658574116507583`*^9, 
   3.86585741478671*^9}, {3.865857507205884*^9, 3.865857522707735*^9}, {
   3.865857643768068*^9, 3.865857665008977*^9}, {3.865857756154528*^9, 
   3.8658577953004217`*^9}, {3.865857938940704*^9, 3.865857953364832*^9}, {
   3.865858183345304*^9, 3.8658581863968263`*^9}, {3.865858386410467*^9, 
   3.865858415401696*^9}, {3.865858538428866*^9, 3.865858544121175*^9}, {
   3.8658586035285673`*^9, 3.865858604495675*^9}, {3.865858733054178*^9, 
   3.8658587700560503`*^9}, {3.865858803181974*^9, 3.865858828343146*^9}, {
   3.865858937054508*^9, 3.865858968996668*^9}, {3.86585906653324*^9, 
   3.865859068641756*^9}, {3.865859173386413*^9, 3.865859173821355*^9}, {
   3.8658592388119926`*^9, 3.865859248234909*^9}, {3.865859468136281*^9, 
   3.865859502711117*^9}, {3.865859606625023*^9, 3.86585960802455*^9}, {
   3.865859644400371*^9, 3.865859689382792*^9}, {3.865859811072569*^9, 
   3.865859819772543*^9}, {3.865859900084318*^9, 3.865859921796129*^9}, {
   3.86586005749556*^9, 3.865860066849492*^9}, {3.865860913209474*^9, 
   3.865861013207807*^9}, {3.8658610529118443`*^9, 3.865861099942272*^9}, {
   3.865861144952595*^9, 3.865861203390245*^9}, {3.865861273814981*^9, 
   3.865861297556464*^9}, {3.8658613425331383`*^9, 3.8658615199514*^9}, {
   3.8658616467425222`*^9, 3.86586179598278*^9}, {3.865861840287916*^9, 
   3.865861840667006*^9}, {3.86586188809652*^9, 3.865861889352151*^9}, {
   3.865861938373841*^9, 3.86586194113323*^9}, {3.865861979525468*^9, 
   3.865862046232576*^9}, {3.865862090622972*^9, 3.8658620918616543`*^9}, {
   3.865862156062737*^9, 3.86586218434044*^9}, {3.865862223837075*^9, 
   3.865862227222749*^9}, {3.865862345618799*^9, 3.865862424731448*^9}, {
   3.865862528010519*^9, 3.8658625282478447`*^9}, {3.865862620656746*^9, 
   3.865862620827766*^9}, {3.865862669931849*^9, 3.865862670803866*^9}, {
   3.865862781862475*^9, 3.865862800951797*^9}, {3.865862902588035*^9, 
   3.8658630082872057`*^9}, {3.865863038430422*^9, 3.865863204968579*^9}, {
   3.865863291490699*^9, 3.865863358564581*^9}, {3.865863429266245*^9, 
   3.86586343795617*^9}, {3.8658634868625383`*^9, 3.865863526165822*^9}, {
   3.865863561597063*^9, 3.865863566710362*^9}, {3.86586363310323*^9, 
   3.865863634831077*^9}, {3.865863678739367*^9, 3.865863787312151*^9}, {
   3.865863822211504*^9, 3.865863822347076*^9}, {3.865863887686854*^9, 
   3.8658639743314853`*^9}, {3.865864040621593*^9, 3.865864090016845*^9}, {
   3.8658641213589077`*^9, 3.865864122662415*^9}, {3.865864344076144*^9, 
   3.8658643837799673`*^9}, {3.8658646632502*^9, 3.865864814631596*^9}, {
   3.865864912657742*^9, 3.865864939810117*^9}, {3.8658649873780737`*^9, 
   3.865864989186578*^9}, {3.865865036399949*^9, 3.865865094167665*^9}, {
   3.865865132137892*^9, 3.8658651326961527`*^9}, {3.865865179959839*^9, 
   3.865865199133782*^9}, {3.865865239620662*^9, 3.8658652396793942`*^9}, {
   3.865865279217148*^9, 3.865865401003235*^9}, {3.865865516431695*^9, 
   3.865865546252316*^9}, {3.865865582159054*^9, 3.86586561773916*^9}, {
   3.865865652482058*^9, 3.865865706004253*^9}, {3.8658657525823197`*^9, 
   3.8658657693141527`*^9}, 3.865865801634983*^9, 3.865865837326537*^9, 
   3.865865933146353*^9, {3.86586598227169*^9, 3.865865984307367*^9}, {
   3.865866040023345*^9, 3.865866054236817*^9}, {3.865866122767901*^9, 
   3.865866130056101*^9}, {3.865866161210781*^9, 3.865866185770712*^9}, {
   3.865866247843251*^9, 3.865866260061328*^9}, {3.865866633588252*^9, 
   3.865866662035815*^9}, {3.865866767917036*^9, 3.8658667703167973`*^9}, {
   3.865866811891184*^9, 3.865866835621559*^9}, {3.865867103055598*^9, 
   3.865867113374717*^9}, {3.865867260066986*^9, 3.865867279853444*^9}, {
   3.865867342513911*^9, 3.865867367421508*^9}, {3.865867578912878*^9, 
   3.8658675790249777`*^9}, {3.8658676593744717`*^9, 
   3.8658676631073217`*^9}, {3.865867693751845*^9, 3.865867701040403*^9}, 
   3.865867848542048*^9, {3.86586802179074*^9, 3.865868033383555*^9}, {
   3.865868194624498*^9, 3.865868226828069*^9}, {3.865868282064473*^9, 
   3.865868286279696*^9}, {3.865870957757624*^9, 3.865871006914887*^9}, {
   3.865872761904262*^9, 3.865872763075268*^9}, {3.865872833783473*^9, 
   3.865872833902912*^9}, {3.865872956473105*^9, 3.865872956590177*^9}, {
   3.865873206281391*^9, 3.865873206862073*^9}, {3.865873721270603*^9, 
   3.865873722297555*^9}, 3.86587590720323*^9, {3.865875992364102*^9, 
   3.8658759995846224`*^9}, {3.865876119499455*^9, 3.86587612214026*^9}, {
   3.865876456346718*^9, 3.8658765567383633`*^9}, {3.865878491273213*^9, 
   3.865878491377234*^9}, {3.865878614612088*^9, 3.8658786174909487`*^9}, {
   3.865927453386203*^9, 3.865927455569174*^9}, 3.865927824481179*^9, 
   3.865927920394746*^9, {3.865931379299905*^9, 3.865931386087191*^9}, {
   3.8659315290528197`*^9, 3.865931554756318*^9}, {3.865932501784108*^9, 
   3.86593254196546*^9}, {3.8659327605707483`*^9, 3.865932821216361*^9}, {
   3.865932898803286*^9, 3.86593294568476*^9}, {3.865932984517871*^9, 
   3.865933058512258*^9}, {3.865933131109735*^9, 3.8659331648508377`*^9}, {
   3.865933207592586*^9, 3.865933222037459*^9}, {3.86593328263236*^9, 
   3.865933326936166*^9}, {3.865933440254408*^9, 3.86593345547509*^9}, {
   3.865933562875579*^9, 3.865933650957149*^9}, {3.865933693171685*^9, 
   3.865933694694862*^9}, 3.865933760406584*^9, {3.865933801151921*^9, 
   3.865933811173059*^9}, {3.86593387009657*^9, 3.8659338724065037`*^9}, {
   3.8659339514296207`*^9, 3.865934005328166*^9}, {3.865934172788766*^9, 
   3.865934248292441*^9}, {3.865934408494778*^9, 3.865934484123205*^9}, {
   3.865934589543844*^9, 3.865934669791229*^9}, 3.865934847892621*^9, {
   3.865935021056169*^9, 3.86593502169139*^9}, {3.865935055212693*^9, 
   3.86593507775814*^9}, {3.86593512064007*^9, 3.8659351214572973`*^9}, {
   3.865935172135116*^9, 3.865935192684022*^9}, {3.865935278327565*^9, 
   3.8659353121384487`*^9}, {3.865935373723222*^9, 3.865935418517868*^9}, {
   3.865935457936276*^9, 3.865935502960855*^9}, {3.8659357371450644`*^9, 
   3.865935764559203*^9}, {3.865935815336049*^9, 3.8659358203771353`*^9}, {
   3.8659361104466677`*^9, 3.865936117407357*^9}, {3.865936269887843*^9, 
   3.86593629833917*^9}, {3.865936697330318*^9, 3.8659367135816793`*^9}, {
   3.865936767913548*^9, 3.865936801159212*^9}, {3.865936873390662*^9, 
   3.8659369311741467`*^9}, {3.86593696589992*^9, 3.865936991514869*^9}, {
   3.865937022494993*^9, 3.8659370493178186`*^9}, {3.865937680870224*^9, 
   3.865937748437056*^9}, {3.8659383959580727`*^9, 3.8659383963155107`*^9}, {
   3.865938520749958*^9, 3.8659385311687*^9}, {3.865938681402205*^9, 
   3.865938707560338*^9}, {3.865938940071822*^9, 3.86593894849209*^9}, {
   3.865939229383726*^9, 3.865939308703122*^9}, {3.8659396282638474`*^9, 
   3.865939628370721*^9}, {3.865940354407335*^9, 3.865940368604624*^9}, 
   3.865940879367618*^9, {3.865941760141154*^9, 3.865941768788612*^9}, {
   3.865942773341091*^9, 3.865942797428176*^9}, {3.865942838140815*^9, 
   3.865942903945283*^9}, {3.865943043072813*^9, 3.865943043151821*^9}, {
   3.8659434310925713`*^9, 3.865943437270384*^9}, {3.865943706952497*^9, 
   3.865943707076085*^9}, 3.86594573910974*^9, {3.8659457780785437`*^9, 
   3.865945824386145*^9}, {3.865945864380969*^9, 3.865945941104881*^9}, {
   3.866190617739858*^9, 3.8661906186403236`*^9}, {3.8661906694243197`*^9, 
   3.866190694251295*^9}, {3.866192337346753*^9, 3.866192368220537*^9}, {
   3.869916241969265*^9, 3.869916250996326*^9}, {3.869981446976788*^9, 
   3.869981524058854*^9}, {3.869981566697256*^9, 3.86998158013104*^9}, {
   3.870007627673045*^9, 3.87000763031507*^9}, {3.870008894308968*^9, 
   3.870008905455941*^9}, {3.870957862393764*^9, 3.8709578626463337`*^9}, {
   3.871556278725687*^9, 3.87155632458657*^9}, {3.8715563620483093`*^9, 
   3.8715564467945147`*^9}, {3.8715564904929733`*^9, 3.871556532985385*^9}, {
   3.871557029479274*^9, 3.871557043346654*^9}, {3.8744848919002657`*^9, 
   3.8744848921321297`*^9}, {3.874519514851673*^9, 3.874519534004971*^9}, {
   3.874520489166827*^9, 3.874520498454155*^9}, 3.874520531400235*^9, {
   3.87452068095564*^9, 3.87452068452125*^9}, {3.874520749576467*^9, 
   3.874520749750579*^9}, {3.87455039613981*^9, 3.874550399827237*^9}, 
   3.874550449535285*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"e14b2635-b013-4d7b-a04c-b327d315b481"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"series", " ", "of", " ", 
    RowBox[{
     OverscriptBox["W", "~"], "[", "x", "]"}], " ", "and", " ", 
    RowBox[{
     OverscriptBox["W", "~"], "[", 
     RowBox[{"x", ",", "y"}], "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["W", "~"], "[", "x_", "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        OverscriptBox["c", "~"], "[", 
        RowBox[{"0", ",", "0", ",", "0"}], "]"}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           OverscriptBox["c", "~"], "[", 
           RowBox[{"k", ",", "n", ",", "m"}], "]"}], 
          SuperscriptBox["N2", 
           RowBox[{"-", "k"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["\[Lambda]", 
             RowBox[{"16", 
              SuperscriptBox["\[Pi]", "2"]}]], ")"}], "n"], 
          SuperscriptBox["x", "m"]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "cutoffN2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", 
           RowBox[{"2", "k"}], ",", "cutoff\[Lambda]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", 
           RowBox[{"2", "n"}]}], "}"}]}], "]"}]}], "//.", "constraints"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["W", "~"], "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          OverscriptBox["d", "~"], "[", 
          RowBox[{"k", ",", "n", ",", "m", ",", "mp"}], "]"}], 
         SuperscriptBox["N2", 
          RowBox[{"-", "k"}]], 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["\[Lambda]", 
            RowBox[{"16", 
             SuperscriptBox["\[Pi]", "2"]}]], ")"}], "n"], 
         SuperscriptBox["x", "m"], 
         SuperscriptBox["y", "mp"]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "cutoffN2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{
           RowBox[{"2", "k"}], "+", "1"}], ",", 
          RowBox[{"cutoff\[Lambda]", "+", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", 
          RowBox[{
           RowBox[{"2", "n"}], "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"mp", ",", "1", ",", 
          RowBox[{
           RowBox[{"2", "n"}], "-", "m"}]}], "}"}]}], "]"}], "//.", 
      "constraints"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["W", "~"], "[", 
      RowBox[{"x_", ",", "\"\<sol\>\""}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         OverscriptBox["c", "~"], "[", 
         RowBox[{"0", ",", "0", ",", "0"}], "]"}], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            OverscriptBox["c", "~"], "[", 
            RowBox[{"k", ",", "n", ",", "m"}], "]"}], 
           SuperscriptBox["N2", 
            RowBox[{"-", "k"}]], 
           SuperscriptBox[
            RowBox[{"(", 
             FractionBox["\[Lambda]", 
              RowBox[{"16", 
               SuperscriptBox["\[Pi]", "2"]}]], ")"}], "n"], 
           SuperscriptBox["x", "m"]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "cutoffN2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"2", "k"}], ",", "cutoff\[Lambda]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"m", ",", "1", ",", 
            RowBox[{"2", "n"}]}], "}"}]}], "]"}]}], "//.", "solutionc"}], "//.",
       "constraints"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["W", "~"], "[", 
      RowBox[{"x_", ",", "y_", ",", "\"\<sol\>\""}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           OverscriptBox["d", "~"], "[", 
           RowBox[{"k", ",", "n", ",", "m", ",", "mp"}], "]"}], 
          SuperscriptBox["N2", 
           RowBox[{"-", "k"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["\[Lambda]", 
             RowBox[{"16", 
              SuperscriptBox["\[Pi]", "2"]}]], ")"}], "n"], 
          SuperscriptBox["x", "m"], 
          SuperscriptBox["y", "mp"]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "cutoffN2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", 
           RowBox[{
            RowBox[{"2", "k"}], "+", "1"}], ",", 
           RowBox[{"cutoff\[Lambda]", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", 
           RowBox[{
            RowBox[{"2", "n"}], "-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"mp", ",", "1", ",", 
           RowBox[{
            RowBox[{"2", "n"}], "-", "m"}]}], "}"}]}], "]"}], "//.", 
       "solutiond"}], "//.", "constraints"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.866192374448347*^9, 3.866192400995463*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"1df452db-d156-4ea8-a90b-6bf671b3e714"]
}, Closed]],

Cell[CellGroupData[{

Cell["Output", "Section",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936945574469*^9}, {3.86593707024278*^9, 
   3.865937074714643*^9}, {3.8709575859039783`*^9, 
   3.8709575873322678`*^9}},ExpressionUUID->"2f75dca0-1140-4dbb-90b3-\
57b6d5a257be"],

Cell["Print the coefficients of the solution and the solution.", "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
  3.913609634456526*^9, 3.9136097378468113`*^9}, {3.9136097754023333`*^9, 
  3.9136097813271728`*^9}, {3.913609870907922*^9, 3.913609893696911*^9}, {
  3.9136099320626717`*^9, 3.913609942943076*^9}, {3.9136100825222473`*^9, 
  3.913610172046305*^9}, {3.913610315469831*^9, 3.913610349494313*^9}, {
  3.913611423783412*^9, 
  3.913611424130363*^9}},ExpressionUUID->"f531296c-8280-4cb3-b45b-\
e9d7af84d3e5"],

Cell[BoxData[{"solutionc", "\[IndentingNewLine]", 
 RowBox[{"solutiond", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  OverscriptBox["W", "~"], "[", 
  RowBox[{"x", ",", "\"\<sol\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  OverscriptBox["W", "~"], "[", 
  RowBox[{"x", ",", "y", ",", "\"\<sol\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.865937556766541*^9, 3.865937610704429*^9}, {
  3.865938271600019*^9, 3.865938330268662*^9}, {3.8659383920029173`*^9, 
  3.865938404734406*^9}, {3.865938488221243*^9, 3.865938492181347*^9}, {
  3.865938984213676*^9, 3.865938996211519*^9}, {3.865939292874529*^9, 
  3.865939350257516*^9}, {3.865939418768447*^9, 3.865939448451416*^9}, {
  3.865939520081718*^9, 3.8659395339747252`*^9}, {3.865939847110686*^9, 
  3.865939847676923*^9}, {3.865939946564826*^9, 3.865939946989439*^9}, {
  3.865940344718917*^9, 3.865940457520527*^9}, {3.865940931842596*^9, 
  3.865940944523469*^9}, {3.8659409825705147`*^9, 3.865941042236017*^9}, {
  3.865943112098791*^9, 3.865943127328794*^9}, {3.865945951694029*^9, 
  3.865945964190997*^9}, {3.8659505050501547`*^9, 3.8659505058791733`*^9}, {
  3.866192393351123*^9, 3.866192424922738*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"20c99e86-d4da-4d1b-94ad-f398f1f7315c"]
}, Closed]],

Cell[CellGroupData[{

Cell["Check solution", "Section",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936945574469*^9}, {3.86593712508016*^9, 
   3.865937127326461*^9}, {3.865937386997385*^9, 3.865937394440253*^9}, {
   3.865946064050818*^9, 
   3.865946064224847*^9}},ExpressionUUID->"89760e12-9e44-4e44-b436-\
2f40abbfca24"],

Cell["Make consistency checks on the solution.", "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
  3.913609634456526*^9, 3.9136097378468113`*^9}, {3.9136097754023333`*^9, 
  3.9136097813271728`*^9}, {3.913609870907922*^9, 3.913609893696911*^9}, {
  3.9136099320626717`*^9, 3.913609942943076*^9}, {3.9136100825222473`*^9, 
  3.913610230439556*^9}, {3.9136114387241993`*^9, 
  3.913611457525199*^9}},ExpressionUUID->"c03b58e3-dd94-44b8-976f-\
f468028a6c22"],

Cell[CellGroupData[{

Cell[TextData[{
 "Independence of ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["c", "~"], TraditionalForm]],ExpressionUUID->
  "75bd3bfc-7543-488e-88ea-1a33d5691842"],
 "\[CloseCurlyQuote]s on some ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["T", "~"], TraditionalForm]],ExpressionUUID->
  "8f17fcf5-5118-4a63-9b19-e6bc49398089"],
 "\[CloseCurlyQuote]s"
}], "Subsection",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936945574469*^9}, {3.86593712508016*^9, 
   3.865937127326461*^9}, {3.865937180032144*^9, 
   3.865937237714544*^9}},ExpressionUUID->"88c5e40f-2950-45bc-9ea5-\
0b28e09b3160"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           OverscriptBox["c", "~"], "[", 
           RowBox[{"n", ",", "l", ",", "X"}], "]"}], "//.", "solutionc"}], 
         ",", 
         RowBox[{
          OverscriptBox["T", "~"], "[", "mp", "]"}]}], "]"}], "]"}], 
      "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "cutoffN2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", 
       RowBox[{"2", "n"}], ",", "cutoff\[Lambda]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"X", ",", "1", ",", 
       RowBox[{"2", "l"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"mp", ",", 
       RowBox[{
        RowBox[{"2", "l"}], "-", "X", "+", "3"}], ",", "cutoffPotential"}], 
      "}"}]}], "]"}], "//", "Flatten"}], "//", "Union"}]], "Input",
 CellChangeTimes->{{3.865937252852135*^9, 3.865937255326638*^9}, {
   3.865939485943841*^9, 3.865939490045055*^9}, 3.865939613238636*^9, 
   3.86593986597205*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"ba99c933-43d8-4306-94cd-4a0ddba692eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Cutoff potential", "Subsection",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936945574469*^9}, {3.86593712508016*^9, 
   3.865937127326461*^9}, {3.865937180032144*^9, 
   3.865937268148239*^9}},ExpressionUUID->"9da43896-423f-420a-a9fa-\
cb3526a9cf9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             OverscriptBox["c", "~"], "[", 
             RowBox[{"n", ",", "l", ",", "X"}], "]"}], "//.", "solutionc"}], 
           ",", 
           RowBox[{
            OverscriptBox["T", "~"], "[", 
            RowBox[{"cutoffPotential", "-", "1"}], "]"}]}], "]"}], "]"}], "=!=",
         "0"}], ",", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             OverscriptBox["c", "~"], "[", 
             RowBox[{"n", ",", "l", ",", "X"}], "]"}], "//.", "solutionc"}], 
           ",", 
           RowBox[{
            OverscriptBox["T", "~"], "[", "cutoffPotential", "]"}]}], "]"}], 
         "]"}], "\[Equal]", "0"}], ",", "Nothing"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "cutoffN2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", 
       RowBox[{"2", "n"}], ",", "cutoff\[Lambda]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"X", ",", "1", ",", 
       RowBox[{"2", "l"}]}], "}"}]}], "]"}], "//", "Flatten"}], "//", 
  "Union"}]], "Input",
 CellChangeTimes->{{3.865939619731372*^9, 3.8659396201955357`*^9}, {
  3.865939868465268*^9, 3.865939869230213*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"134a83cc-ddd9-48ff-bbe3-30ccf7da0341"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Definition of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["W", "~"], "(", 
    RowBox[{"x", ",", "y"}], ")"}], TraditionalForm]],ExpressionUUID->
  "a325a83f-b06d-4b7e-b6c5-facf95e422bd"]
}], "Subsection",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936945574469*^9}, {3.86593712508016*^9, 
   3.865937127326461*^9}, {3.865937180032144*^9, 3.865937199362414*^9}, {
   3.8659373716569233`*^9, 3.86593737725814*^9}, {3.865937427526148*^9, 
   3.8659374347903214`*^9}, {3.865940843754546*^9, 
   3.865940844715803*^9}},ExpressionUUID->"40ed6bf5-aa89-4fbb-a611-\
4528d78667e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["W", "~"], "[", 
    RowBox[{"x", ",", "y", ",", "\"\<sol\>\""}], "]"}], "==", 
   RowBox[{
    FractionBox["\[Lambda]", 
     RowBox[{"8", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"x", " ", "y", 
        RowBox[{
         OverscriptBox["W", "~"], "[", 
         RowBox[{"y", ",", "\"\<sol\>\""}], "]"}]}], 
       RowBox[{"2", 
        RowBox[{
         OverscriptBox["T", "~"], "[", "2", "]"}]}]], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"mp", "+", "1"}], ")"}], "x"}], 
             RowBox[{"2", 
              RowBox[{
               OverscriptBox["T", "~"], "[", "2", "]"}]}]], 
            RowBox[{
             OverscriptBox["T", "~"], "[", 
             RowBox[{"mp", "+", "1"}], "]"}]}], "-", 
           FractionBox[
            SuperscriptBox["x", "mp"], 
            RowBox[{"mp", "!"}]]}], ")"}], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{
            OverscriptBox["W", "~"], "[", 
            RowBox[{"y", ",", "\"\<sol\>\""}], "]"}], ",", 
           RowBox[{
            OverscriptBox["T", "~"], "[", "mp", "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"mp", ",", "2", ",", "30"}], "}"}]}], "]"}]}], ")"}]}]}], "//",
   "Expand"}]], "Input",
 CellChangeTimes->{
  3.865937213661553*^9, {3.8659373620035973`*^9, 3.865937362302044*^9}, {
   3.8659374373352833`*^9, 3.865937437616252*^9}, {3.865939921847383*^9, 
   3.865939941774859*^9}, {3.865940846505847*^9, 3.865940846672316*^9}, {
   3.86594110297841*^9, 3.865941107622057*^9}, 3.865945991446216*^9, {
   3.865950508691803*^9, 3.865950510937621*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"cea22516-13d0-4328-9399-18a6019081a2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Symmetry of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    OverscriptBox["W", "~"], "(", 
    RowBox[{"x", ",", "y"}], ")"}], TraditionalForm]],ExpressionUUID->
  "e59597d1-12c4-417c-a539-8896e6fc3389"]
}], "Subsection",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936945574469*^9}, {3.86593712508016*^9, 
   3.865937127326461*^9}, {3.865937180032144*^9, 3.865937199362414*^9}, {
   3.8659373716569233`*^9, 3.86593737725814*^9}, {3.865937427526148*^9, 
   3.8659374347903214`*^9}, 
   3.865940848433875*^9},ExpressionUUID->"493ea0f8-0942-4869-8af2-\
dde9eb72397a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    OverscriptBox["W", "~"], "[", 
    RowBox[{"x", ",", "y", ",", "\"\<sol\>\""}], "]"}], "==", 
   RowBox[{
    OverscriptBox["W", "~"], "[", 
    RowBox[{"y", ",", "x", ",", "\"\<sol\>\""}], "]"}]}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{
  3.865937213661553*^9, {3.8659373620035973`*^9, 3.865937362302044*^9}, {
   3.8659374373352833`*^9, 3.865937437616252*^9}, {3.865939921847383*^9, 
   3.865939941774859*^9}, {3.865940849912876*^9, 3.865940850906356*^9}, {
   3.865941113113152*^9, 3.865941115391954*^9}, {3.865950511704351*^9, 
   3.8659505122744913`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"ec15bb13-102d-4487-a466-5e7e2928bfb3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Loop equation", "Subsection",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936945574469*^9}, {3.86593712508016*^9, 
   3.865937127326461*^9}, {3.865937180032144*^9, 
   3.865937307281116*^9}},ExpressionUUID->"5631299f-5f46-40e0-9d53-\
2650dfa3dbfe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"first", " ", "term"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"equation", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "p"}], " ", 
          RowBox[{
           OverscriptBox["T", "~"], "[", "p", "]"}], " ", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{
             OverscriptBox["W", "~"], "[", "x", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", 
              RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"p", ",", "2", ",", "cutoffPotential"}], "}"}]}], "]"}], "//", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"N2", ",", "\[Infinity]", ",", "cutoffN2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "0", ",", "cutoff\[Lambda]"}], "}"}]}], 
         "]"}], "&"}]}], "//", "Normal"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"second", " ", "term"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["\[Lambda]", 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "3"]}]], 
        SuperscriptBox["\[Omega]", "\[Epsilon]"], 
        RowBox[{
         OverscriptBox["\[Gamma]", "~"], "[", "\[Omega]", "]"}], " ", 
        RowBox[{
         OverscriptBox["W", "~"], "[", 
         RowBox[{"s", "-", 
          RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}]}], "]"}], 
        RowBox[{
         OverscriptBox["W", "~"], "[", 
         RowBox[{"x", "-", "s", "+", 
          RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}]}], "]"}]}], "//", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"N2", ",", "\[Infinity]", ",", "cutoffN2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "0", ",", "cutoff\[Lambda]"}], "}"}]}], 
         "]"}], "&"}]}], "//", "Normal"}], "//", "ExpandAll"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["\[Omega]", "nn_"], ":>", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"EvenQ", "[", 
           RowBox[{"Simplify", "[", 
            RowBox[{"nn", "-", "\[Epsilon]"}], "]"}], "]"}], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"2", "\[Pi]", " ", 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{
               RowBox[{"nn", "-", "\[Epsilon]"}], "//", "Simplify"}]], " ", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"\[Gamma]", "[", "x", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"x", ",", 
                 RowBox[{
                  RowBox[{"nn", "-", "\[Epsilon]"}], "//", "Simplify"}]}], 
                "}"}]}], "]"}]}], "/.", 
            RowBox[{"x", "->", "0"}]}], 
           RowBox[{
            OverscriptBox["\[Gamma]", "~"], "[", "\[Omega]", "]"}]], ",", 
          "0"}], "]"}]}], "}"}]}], "//.", "constraints"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{"%", ",", "s"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"%", "/.", 
       RowBox[{"{", 
        RowBox[{"s", "->", "x"}], "}"}]}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{"%", "/.", 
       RowBox[{"{", 
        RowBox[{"s", "->", "0"}], "}"}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"equation", "=", 
     RowBox[{"equation", "+", "%"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"third", " ", "term"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["\[Lambda]", 
         RowBox[{"32", " ", 
          SuperscriptBox["\[Pi]", "3"], "N2"}]], 
        SuperscriptBox["\[Omega]", "\[Epsilon]"], 
        RowBox[{
         OverscriptBox["\[Gamma]", "~"], "[", "\[Omega]", "]"}], 
        RowBox[{
         OverscriptBox["W", "~"], "[", 
         RowBox[{
          RowBox[{"s", "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}]}], ",", 
          RowBox[{"x", "-", "s", "+", 
           RowBox[{"\[ImaginaryI]", " ", "\[Omega]"}]}]}], "]"}]}], "//", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"N2", ",", "\[Infinity]", ",", "cutoffN2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "0", ",", "cutoff\[Lambda]"}], "}"}]}], 
         "]"}], "&"}]}], "//", "Normal"}], "//", "ExpandAll"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["\[Omega]", "nn_"], ":>", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"EvenQ", "[", 
           RowBox[{"Simplify", "[", 
            RowBox[{"nn", "-", "\[Epsilon]"}], "]"}], "]"}], ",", 
          FractionBox[
           RowBox[{
            RowBox[{"2", "\[Pi]", " ", 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{
               RowBox[{"nn", "-", "\[Epsilon]"}], "//", "Simplify"}]], " ", 
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"\[Gamma]", "[", "x", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"x", ",", 
                 RowBox[{
                  RowBox[{"nn", "-", "\[Epsilon]"}], "//", "Simplify"}]}], 
                "}"}]}], "]"}]}], "/.", 
            RowBox[{"x", "->", "0"}]}], 
           RowBox[{
            OverscriptBox["\[Gamma]", "~"], "[", "\[Omega]", "]"}]], ",", 
          "0"}], "]"}]}], "}"}]}], "//.", "constraints"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Integrate", "[", 
     RowBox[{"%", ",", "s"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"%", "/.", 
       RowBox[{"{", 
        RowBox[{"s", "->", "x"}], "}"}]}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{"%", "/.", 
       RowBox[{"{", 
        RowBox[{"s", "->", "0"}], "}"}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"equation", "=", 
     RowBox[{"equation", "+", "%"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "sum", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"equation", ",", "\[Lambda]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"%", "//.", "solutionc"}], "//.", "solutiond"}], ",", 
       "\[Lambda]", ",", "Expand"}], "]"}], "==", "0"}], "//", "Simplify"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "equation", "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.865936971026294*^9, {3.86593705757449*^9, 3.865937082211556*^9}, 
   3.865937146044859*^9, {3.86593717873207*^9, 3.865937205151644*^9}, {
   3.865937244520366*^9, 3.865937315679853*^9}, {3.865937468465852*^9, 
   3.865937470820477*^9}, {3.865939887048714*^9, 3.865939893621881*^9}, {
   3.865940501856893*^9, 3.865940510241823*^9}, {3.865940635139469*^9, 
   3.865940638685514*^9}, 3.865941144465618*^9, {3.8659413174038343`*^9, 
   3.865941318814501*^9}, {3.865941354974965*^9, 3.865941403840399*^9}, {
   3.8659414400497828`*^9, 3.865941488650497*^9}, {3.865941518978887*^9, 
   3.86594152025114*^9}, {3.8659415507873516`*^9, 3.865941676277081*^9}, {
   3.8659417227229557`*^9, 3.865941754500987*^9}, {3.865941791389076*^9, 
   3.865941965901643*^9}, {3.865942071508246*^9, 3.865942147313405*^9}, {
   3.865942191141983*^9, 3.865942193358811*^9}, {3.865942586680101*^9, 
   3.865942588682555*^9}, {3.865942618953053*^9, 3.86594262725034*^9}, {
   3.86594267674188*^9, 3.865942721145672*^9}, 3.865942982083275*^9, {
   3.865943228011923*^9, 3.865943229456962*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"52fc2b4d-db10-4c8d-a306-b444dd08a99f"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Special solutions", "Section",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936945574469*^9}, {3.86593712508016*^9, 
   3.865937127326461*^9}, {3.865937386997385*^9, 3.865937394440253*^9}, {
   3.865946064050818*^9, 3.865946064224847*^9}, {3.865946106554926*^9, 
   3.865946145515616*^9}, 3.869922116168354*^9, {3.870008951684867*^9, 
   3.870008952422196*^9}},ExpressionUUID->"53e8b1e9-1e8c-4fc1-bbfe-\
f1c5a2c78455"],

Cell["Print special solutions and make consistency checks.", "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
   3.913609634456526*^9, 3.9136097378468113`*^9}, {3.9136097754023333`*^9, 
   3.9136097813271728`*^9}, {3.913609870907922*^9, 3.913609893696911*^9}, {
   3.9136099320626717`*^9, 3.913609942943076*^9}, {3.9136100825222473`*^9, 
   3.913610272541599*^9}, 3.913611478525927*^9, {3.913611515070266*^9, 
   3.913611522882132*^9}},ExpressionUUID->"7f55b50b-d75c-4e46-886c-\
edaf24567af5"],

Cell[CellGroupData[{

Cell[TextData[{
 "\[Mu](x) =  ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "2"], TraditionalForm]],ExpressionUUID->
  "ac7f406f-e5e6-4af4-80ad-d78923759e96"]
}], "Subsection",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936945574469*^9}, {3.86593712508016*^9, 
   3.865937127326461*^9}, {3.865937180032144*^9, 3.865937237714544*^9}, {
   3.865946213256363*^9, 3.8659462827240477`*^9}, {3.865946393004117*^9, 
   3.865946423002862*^9}, {3.8700095313055353`*^9, 
   3.8700095349933987`*^9}},ExpressionUUID->"86a357e8-5484-488b-9821-\
dfc536325314"],

Cell["Models with Vandermonde measure (section 4.1).", "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
   3.913609634456526*^9, 3.9136097378468113`*^9}, {3.9136097754023333`*^9, 
   3.9136097813271728`*^9}, {3.913609870907922*^9, 3.913609893696911*^9}, {
   3.9136099320626717`*^9, 3.913609942943076*^9}, {3.9136100825222473`*^9, 
   3.913610272541599*^9}, 3.913611478525927*^9, {3.913611515070266*^9, 
   3.913611522882132*^9}, {3.913612662871972*^9, 3.913612698671022*^9}, {
   3.913612810101412*^9, 
   3.913612814808206*^9}},ExpressionUUID->"5a30b7da-15dd-45b0-8d4e-\
7d1b7f6921b8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   OverscriptBox["W", "~"], "[", 
   RowBox[{"x", ",", "\"\<sol\>\""}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"\[Gamma]", "->", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", " ", "2"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   OverscriptBox["W", "~"], "[", 
   RowBox[{"x", ",", "y", ",", "\"\<sol\>\""}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"\[Gamma]", "->", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], ",", " ", "2"}], "]"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.8700095470488033`*^9, 3.8700096508340397`*^9}, {
  3.870009690877469*^9, 3.870009694406301*^9}, {3.870009793952405*^9, 
  3.870009806586226*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"71fdd0b5-6d58-43a4-a695-07c116ef3abc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\[Mu](x) =  ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "2"], TraditionalForm]],ExpressionUUID->
  "0374620d-9678-4641-8a1e-bca973d04d11"],
 ", ",
 Cell[BoxData[
  FormBox["V", TraditionalForm]],ExpressionUUID->
  "07aab650-f7b6-4994-bf50-02e7ef88a4de"],
 "(x) = (polynomial of degree 6 or 10)"
}], "Subsection",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936945574469*^9}, {3.86593712508016*^9, 
   3.865937127326461*^9}, {3.865937180032144*^9, 3.865937237714544*^9}, {
   3.865946213256363*^9, 3.8659462827240477`*^9}, {3.865946393004117*^9, 
   3.865946423002862*^9}, {3.91361284243817*^9, 
   3.913612847058691*^9}},ExpressionUUID->"04ee6550-32c4-4929-ba94-\
546393f82913"],

Cell["\<\
Models with Vandermonde measure and low-degree potential (section 4.1).\
\>", "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
   3.913609634456526*^9, 3.9136097378468113`*^9}, {3.9136097754023333`*^9, 
   3.9136097813271728`*^9}, {3.913609870907922*^9, 3.913609893696911*^9}, {
   3.9136099320626717`*^9, 3.913609942943076*^9}, {3.9136100825222473`*^9, 
   3.913610272541599*^9}, 3.913611478525927*^9, {3.913611515070266*^9, 
   3.913611522882132*^9}, {3.913612662871972*^9, 3.913612698671022*^9}, {
   3.913612785057285*^9, 
   3.913612800065865*^9}},ExpressionUUID->"fa3659ed-5b76-4f1a-8046-\
ff27a1db096e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"find", " ", "cut", " ", "endpoint"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["z", "2"]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]], 
           FractionBox[
            RowBox[{"z", " ", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"p", 
                RowBox[{
                 OverscriptBox["T", "~"], "[", "p", "]"}], 
                SuperscriptBox["z", 
                 RowBox[{"p", "-", "1"}]]}], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", 
                 RowBox[{"{", 
                  RowBox[{"2", ",", "4", ",", "6", ",", "8", ",", "10"}], 
                  "}"}]}], "}"}]}], "]"}]}], 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"z", "-", "a"}], ")"}], 
              RowBox[{"(", 
               RowBox[{"z", "+", "a"}], ")"}]}]]]}], "/.", 
          RowBox[{"{", 
           RowBox[{"z", "->", 
            FractionBox["1", "z"]}], "}"}]}], ")"}]}], "//", "Together"}], "//",
       "PowerExpand"}], "//", "FullSimplify"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"eq", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", 
        RowBox[{"Residue", "[", 
         RowBox[{
          RowBox[{"%", "/.", 
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", 
              RowBox[{
               SqrtBox["x_"], 
               SqrtBox["y_"]}]], ":>", 
             FractionBox["1", 
              SqrtBox[
               RowBox[{"x", " ", "y"}]]]}], "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", "0"}], "}"}]}], "]"}]}], "==", 
       RowBox[{"2", 
        FractionBox["\[Lambda]", 
         RowBox[{"8", 
          SuperscriptBox["\[Pi]", "2"]}]]}]}], "//", "Simplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"l", "=", "2"}], ",", 
      RowBox[{"l", "<=", 
       RowBox[{"cutoff\[Lambda]", "+", "2"}]}], ",", 
      RowBox[{"l", "++"}], ",", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"series", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{"eq", "/.", 
              RowBox[{"{", 
               RowBox[{"a", "->", 
                RowBox[{
                 FractionBox[
                  SqrtBox["\[Lambda]"], 
                  RowBox[{"2", " ", "\[Pi]", " ", 
                   SqrtBox[
                    RowBox[{
                    OverscriptBox["T", "~"], "[", "2", "]"}]]}]], "+", 
                 RowBox[{
                  SuperscriptBox["\[Lambda]", 
                   RowBox[{"3", "/", "2"}]], " ", 
                  RowBox[{"afunc", "[", "\[Lambda]", "]"}]}]}]}], "}"}]}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"\[Lambda]", ",", "0", ",", "l"}], "}"}]}], "]"}], "/.",
            "sol"}], "//", "Simplify"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"sol", "=", 
         RowBox[{"Join", "[", 
          RowBox[{"sol", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Solve", "[", 
              RowBox[{"series", ",", 
               RowBox[{
                RowBox[{"D", "[", 
                 RowBox[{
                  RowBox[{"afunc", "[", "x", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", 
                    RowBox[{"l", "-", "2"}]}], "}"}]}], "]"}], "/.", 
                RowBox[{"x", "->", "0"}]}]}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "//", "Simplify"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"series", "=", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"a", "->", 
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{
                FractionBox[
                 SqrtBox["\[Lambda]"], 
                 RowBox[{"2", " ", "\[Pi]", " ", 
                  SqrtBox[
                   RowBox[{
                    OverscriptBox["T", "~"], "[", "2", "]"}]]}]], "+", 
                RowBox[{
                 SuperscriptBox["\[Lambda]", 
                  RowBox[{"3", "/", "2"}]], " ", 
                 RowBox[{"afunc", "[", "\[Lambda]", "]"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{"\[Lambda]", ",", "0", ",", "l"}], "}"}]}], "]"}]}], "/.",
             "sol"}], "//", "Simplify"}], "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"eq", "//.", "series"}], "//", "Simplify"}], "//", 
          "Normal"}], "]"}], ";"}], "\[IndentingNewLine]", "}"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "check", " ", "algebraic", " ", "form", " ", "of", " ", "equation"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"16", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"3", "/", "2"}]]}], "\[Lambda]"], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{" ", 
             RowBox[{
              RowBox[{"Gamma", "[", 
               FractionBox[
                RowBox[{"p", "+", "1"}], "2"], "]"}], " ", 
              RowBox[{
               OverscriptBox["T", "~"], "[", "p", "]"}]}]}], 
            RowBox[{"Gamma", "[", 
             FractionBox["p", "2"], "]"}]], 
           SuperscriptBox["a", "p"]}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "4", ",", "6", ",", "8", ",", "10"}], "}"}]}], 
           "}"}]}], "]"}]}], "==", "2"}], "//.", "series"}], "//", 
     "Simplify"}], "//", "Normal"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "check", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            OverscriptBox["W", "~"], "[", 
            RowBox[{"x", ",", "\"\<sol\>\""}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               OverscriptBox["T", "~"], "[", "n_", "]"}], ":>", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"MemberQ", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"2", ",", "4", ",", "6"}], "}"}], ",", "n"}], 
                 "]"}], ",", 
                RowBox[{
                 OverscriptBox["T", "~"], "[", "n", "]"}], ",", "0"}], 
               "]"}]}], ",", 
             RowBox[{"\[Gamma]", "->", 
              RowBox[{"Function", "[", 
               RowBox[{
                RowBox[{"{", "x", "}"}], ",", " ", "2"}], "]"}]}]}], "}"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"N2", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", 
          RowBox[{"2", "cutoff\[Lambda]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", ",", "0", ",", "cutoff\[Lambda]"}], "}"}]}], 
       "]"}], "==", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              FractionBox["2", 
               RowBox[{"a", " ", "x"}]], 
              RowBox[{"BesselI", "[", 
               RowBox[{"1", ",", 
                RowBox[{"a", " ", "x"}]}], "]"}]}], "+", 
             RowBox[{
              FractionBox[
               RowBox[{"3", 
                SuperscriptBox["\[Pi]", "2"]}], "\[Lambda]"], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", 
                 RowBox[{
                  OverscriptBox["T", "~"], "[", "4", "]"}]}], "+", 
                RowBox[{
                 FractionBox["15", "2"], 
                 RowBox[{
                  OverscriptBox["T", "~"], "[", "6", "]"}], 
                 SuperscriptBox["a", "2"]}]}], ")"}], 
              FractionBox[
               SuperscriptBox["a", "3"], "x"], 
              RowBox[{"BesselI", "[", 
               RowBox[{"3", ",", 
                RowBox[{"a", " ", "x"}]}], "]"}]}], "+", 
             RowBox[{
              FractionBox[
               RowBox[{"15", 
                SuperscriptBox["\[Pi]", "2"]}], 
               RowBox[{"2", "\[Lambda]"}]], 
              RowBox[{
               OverscriptBox["T", "~"], "[", "6", "]"}], 
              FractionBox[
               SuperscriptBox["a", "5"], "x"], 
              RowBox[{"BesselI", "[", 
               RowBox[{"5", ",", 
                RowBox[{"a", " ", "x"}]}], "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", 
              RowBox[{"2", " ", "cutoff\[Lambda]"}]}], "}"}]}], "]"}], "/.", 
          "series"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            OverscriptBox["T", "~"], "[", "n_", "]"}], ":>", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "4", ",", "6"}], "}"}], ",", "n"}], "]"}], 
             ",", 
             RowBox[{
              OverscriptBox["T", "~"], "[", "n", "]"}], ",", "0"}], "]"}]}], 
          "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", ",", "0", ",", "cutoff\[Lambda]"}], "}"}]}], 
       "]"}]}], "//", "Simplify"}], "//", "Normal"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"cutoffN2", ">", "0"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{"SeriesCoefficient", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  OverscriptBox["W", "~"], "[", 
                  RowBox[{"x", ",", "\"\<sol\>\""}], "]"}], "/.", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    OverscriptBox["T", "~"], "[", "n_", "]"}], ":>", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2", ",", "4", ",", "6"}], "}"}], ",", "n"}], 
                    "]"}], ",", 
                    RowBox[{
                    OverscriptBox["T", "~"], "[", "n", "]"}], ",", "0"}], 
                    "]"}]}], ",", 
                   RowBox[{"\[Gamma]", "->", 
                    RowBox[{"Function", "[", 
                    RowBox[{
                    RowBox[{"{", "x", "}"}], ",", " ", "2"}], "]"}]}]}], 
                  "}"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"N2", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}],
               ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "0", ",", 
                RowBox[{"2", "cutoff\[Lambda]"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Lambda]", ",", "0", ",", "cutoff\[Lambda]"}], 
               "}"}]}], "]"}], "==", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{
                   FractionBox["\[Lambda]", 
                    RowBox[{"32", " ", 
                    SuperscriptBox["\[Pi]", "2"]}]], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox["1", 
                    RowBox[{"3", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{
                    OverscriptBox["T", "~"], "[", "2", "]"}]}], "+", 
                    RowBox[{"6", 
                    RowBox[{
                    OverscriptBox["T", "~"], "[", "4", "]"}], 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{
                    FractionBox["45", "4"], 
                    RowBox[{
                    OverscriptBox["T", "~"], "[", "6", "]"}], 
                    SuperscriptBox["a", "4"]}]}], ")"}]}]], 
                    SuperscriptBox["x", "2"], 
                    RowBox[{"BesselI", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"a", " ", "x"}]}], "]"}]}], "-", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"4", 
                    RowBox[{
                    OverscriptBox["T", "~"], "[", "4", "]"}], " ", "a"}], "+", 
                    RowBox[{"15", 
                    RowBox[{
                    OverscriptBox["T", "~"], "[", "6", "]"}], 
                    SuperscriptBox["a", "3"]}]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{
                    OverscriptBox["T", "~"], "[", "2", "]"}]}], "+", 
                    RowBox[{"6", 
                    RowBox[{
                    OverscriptBox["T", "~"], "[", "4", "]"}], 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{
                    FractionBox["45", "4"], 
                    RowBox[{
                    OverscriptBox["T", "~"], "[", "6", "]"}], 
                    SuperscriptBox["a", "4"]}]}], ")"}], "2"]], "x", " ", 
                    RowBox[{"BesselI", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"a", " ", "x"}]}], "]"}]}]}], ")"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"x", ",", "0", ",", 
                    RowBox[{"2", "cutoff\[Lambda]"}]}], "}"}]}], "]"}], "/.", 
                "series"}], "/.", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  OverscriptBox["T", "~"], "[", "n_", "]"}], ":>", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2", ",", "4", ",", "6"}], "}"}], ",", "n"}], 
                    "]"}], ",", 
                   RowBox[{
                    OverscriptBox["T", "~"], "[", "n", "]"}], ",", "0"}], 
                  "]"}]}], "}"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"\[Lambda]", ",", "0", ",", "cutoff\[Lambda]"}], 
               "}"}]}], "]"}]}], "//", "Simplify"}], "//", "Normal"}], "]"}], 
        ";"}], "\[IndentingNewLine]", "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          OverscriptBox["W", "~"], "[", 
          RowBox[{"x", ",", "y", ",", "\"\<sol\>\""}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             OverscriptBox["T", "~"], "[", "n_", "]"}], ":>", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "4", ",", "6", ",", "8", ",", "10"}], 
                 "}"}], ",", "n"}], "]"}], ",", 
              RowBox[{
               OverscriptBox["T", "~"], "[", "n", "]"}], ",", "0"}], "]"}]}], 
           ",", 
           RowBox[{"\[Gamma]", "->", 
            RowBox[{"Function", "[", 
             RowBox[{
              RowBox[{"{", "x", "}"}], ",", " ", "2"}], "]"}]}]}], "}"}]}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"N2", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "==", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"a", " ", "x", " ", "y"}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"x", "+", "y"}], ")"}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"BesselI", "[", 
              RowBox[{"0", ",", 
               RowBox[{"a", " ", "x"}]}], "]"}], 
             RowBox[{"BesselI", "[", 
              RowBox[{"1", ",", 
               RowBox[{"a", " ", "y"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"BesselI", "[", 
              RowBox[{"0", ",", 
               RowBox[{"a", " ", "y"}]}], "]"}], 
             RowBox[{"BesselI", "[", 
              RowBox[{"1", ",", 
               RowBox[{"a", " ", "x"}]}], "]"}]}]}], ")"}]}], "/.", 
         "series"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", 
          RowBox[{"2", "cutoff\[Lambda]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", 
          RowBox[{"2", "cutoff\[Lambda]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", ",", "0", ",", "cutoff\[Lambda]"}], "}"}]}], 
       "]"}]}], "//", "Simplify"}], "//", "Normal"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", 
    RowBox[{"eq", ",", "series", ",", "tmp"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.865946321579147*^9, 3.865946337403378*^9}, {
   3.865946433380287*^9, 3.865946455957458*^9}, {3.865946694241997*^9, 
   3.865946723777885*^9}, {3.865946809634589*^9, 3.865946835429495*^9}, {
   3.865946871814527*^9, 3.865946958052289*^9}, {3.86594708721035*^9, 
   3.86594715049611*^9}, {3.865947216303143*^9, 3.865947242935812*^9}, {
   3.865947370981037*^9, 3.865947371114101*^9}, {3.86594740514118*^9, 
   3.86594743811978*^9}, {3.8659476389209027`*^9, 3.865947658231343*^9}, {
   3.865947693092896*^9, 3.865947725344302*^9}, {3.865947778051717*^9, 
   3.865947783076209*^9}, {3.865947822759982*^9, 3.865947838197554*^9}, {
   3.865947944039846*^9, 3.865948024415473*^9}, {3.8659480982802052`*^9, 
   3.865948120341405*^9}, {3.865948162204136*^9, 3.8659481771005774`*^9}, {
   3.86594821413675*^9, 3.86594831762234*^9}, {3.865948549231418*^9, 
   3.865948562154623*^9}, {3.865948601517359*^9, 3.86594860500673*^9}, {
   3.865948645190909*^9, 3.865948646838481*^9}, {3.8659487106573772`*^9, 
   3.865948776343541*^9}, {3.865948890939025*^9, 3.8659489389329557`*^9}, {
   3.86594897275692*^9, 3.865949030884638*^9}, {3.865949089904655*^9, 
   3.865949156880042*^9}, {3.865949195095517*^9, 3.865949216652607*^9}, {
   3.865949287160842*^9, 3.865949549870783*^9}, {3.865949605741835*^9, 
   3.8659497199686947`*^9}, {3.8659497645435333`*^9, 3.865949764749897*^9}, {
   3.865949806375559*^9, 3.865949817354233*^9}, {3.865949907566368*^9, 
   3.8659501873403597`*^9}, {3.865950218934298*^9, 3.865950246698088*^9}, {
   3.865950282154089*^9, 3.865950282438756*^9}, {3.865950328761692*^9, 
   3.865950403748571*^9}, {3.865950851261384*^9, 3.865950860038355*^9}, {
   3.865950913922771*^9, 3.865951072850794*^9}, 3.869916629542226*^9, {
   3.869918147154245*^9, 3.86991833203872*^9}, {3.8699189615344343`*^9, 
   3.8699189617135963`*^9}, {3.869920924368714*^9, 3.869920924521851*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"1179bd66-f31e-4e82-8734-03373b5a586f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"V", "(", "x", ")"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"8", 
      SuperscriptBox["\[Pi]", "2"]}], "\[Lambda]"], 
    SuperscriptBox["x", "2"]}]}], 
  TraditionalForm]],ExpressionUUID->"67ff3026-281a-42fe-ba81-6bfe0c74838e"]], \
"Subsection",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936945574469*^9}, {3.86593712508016*^9, 
   3.865937127326461*^9}, {3.865937180032144*^9, 3.865937237714544*^9}, {
   3.865946213256363*^9, 3.8659462827240477`*^9}, {3.865946393004117*^9, 
   3.865946423002862*^9}, {3.8700095313055353`*^9, 3.8700095349933987`*^9}, {
   3.8700279019991903`*^9, 3.8700279168376226`*^9}, {3.9136136766549883`*^9, 
   3.913613677770844*^9}},ExpressionUUID->"c4bc7727-faee-4fcc-8b40-\
ea7034b25b9a"],

Cell["Models with Gaussian potential (section 4.2).", "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
   3.913609634456526*^9, 3.9136097378468113`*^9}, {3.9136097754023333`*^9, 
   3.9136097813271728`*^9}, {3.913609870907922*^9, 3.913609893696911*^9}, {
   3.9136099320626717`*^9, 3.913609942943076*^9}, {3.9136100825222473`*^9, 
   3.913610272541599*^9}, 3.913611478525927*^9, {3.913611515070266*^9, 
   3.913611522882132*^9}, {3.913612662871972*^9, 3.913612712152405*^9}, {
   3.9136128170876837`*^9, 3.913612820387437*^9}, {3.913623311350823*^9, 
   3.913623312988315*^9}},ExpressionUUID->"1696a06c-edb6-4b0b-9512-\
2a0cced47fdd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   OverscriptBox["W", "~"], "[", 
   RowBox[{"x", ",", "\"\<sol\>\""}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     OverscriptBox["T", "~"], "[", "n_", "]"}], ":>", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"n", "==", "2"}], ",", "1", ",", "0"}], "]"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   OverscriptBox["W", "~"], "[", 
   RowBox[{"x", ",", "\"\<sol\>\""}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     OverscriptBox["T", "~"], "[", "n_", "]"}], ":>", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"n", "==", "2"}], ",", "1", ",", "0"}], "]"}]}], 
   "}"}]}]}], "Input",
 CellChangeTimes->{{3.8700095470488033`*^9, 3.8700096508340397`*^9}, {
  3.870009690877469*^9, 3.870009694406301*^9}, {3.870009793952405*^9, 
  3.870009806586226*^9}, {3.87002792059756*^9, 3.870027954577262*^9}, {
  3.870028630718735*^9, 3.870028644569977*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"330d26a0-48e2-4a7f-8e38-fa6d9a9baf8c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "4"}], TraditionalForm]],ExpressionUUID->
  "d0ab68d9-b41b-476a-a720-2dd11506af8a"],
 " SYM"
}], "Subsection",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936945574469*^9}, {3.86593712508016*^9, 
   3.865937127326461*^9}, {3.865937180032144*^9, 3.865937237714544*^9}, {
   3.865946213256363*^9, 3.8659462827240477`*^9}, {3.865946393004117*^9, 
   3.865946423002862*^9}, 3.8659464918715763`*^9, {3.865946556485677*^9, 
   3.865946591220126*^9}, {3.865946656560713*^9, 3.865946657358293*^9}, {
   3.865947530203814*^9, 
   3.86594757599343*^9}},ExpressionUUID->"9e1d20d1-65a7-4ad2-b68a-\
08cdc58e5369"],

Cell[TextData[{
 "Model of the circular Wilson loop in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", "4"}], TraditionalForm]],ExpressionUUID->
  "29498f43-b9a6-4fe7-96ef-6cf8be9ec9d9"],
 " SYM (section 4.3.1)."
}], "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
   3.913609634456526*^9, 3.9136097378468113`*^9}, {3.9136097754023333`*^9, 
   3.9136097813271728`*^9}, {3.913609870907922*^9, 3.913609893696911*^9}, {
   3.9136099320626717`*^9, 3.913609942943076*^9}, {3.9136100825222473`*^9, 
   3.913610272541599*^9}, 3.913611478525927*^9, {3.913611515070266*^9, 
   3.913611522882132*^9}, {3.913612662871972*^9, 3.913612698671022*^9}, {
   3.913612785057285*^9, 3.913612800065865*^9}, {3.913612873675578*^9, 
   3.913612943501315*^9}},ExpressionUUID->"75661942-1127-4292-a7e5-\
461a20e2356d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     FractionBox["2", 
      SqrtBox["\[Lambda]"]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox["\[Lambda]", 
        RowBox[{"4", 
         SqrtBox["N2"]}]], 
       FractionBox["1", "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Coth", "[", 
          RowBox[{
           FractionBox[
            SqrtBox["\[Lambda]"], 
            RowBox[{"4", 
             SqrtBox["N2"]}]], "y"}], "]"}], "-", 
         FractionBox[
          RowBox[{"4", " ", 
           SqrtBox["N2"]}], 
          RowBox[{
           SqrtBox["\[Lambda]"], "y"}]]}], ")"}]}]], 
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"BesselI", "[", 
         RowBox[{"n", ",", 
          SqrtBox["\[Lambda]"]}], "]"}], 
        SuperscriptBox["y", "n"]], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "0", ",", "10"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", "10"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Residue", "[", 
          RowBox[{"%", ",", 
           RowBox[{"{", 
            RowBox[{"y", ",", "0"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"N2", ",", "\[Infinity]", ",", "cutoffN2"}], "}"}]}], "]"}],
        "/.", 
       RowBox[{"\[Lambda]", "->", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"x", 
            SqrtBox["\[Lambda]"]}], 
           RowBox[{"2", "\[Pi]", 
            SqrtBox[
             RowBox[{
              OverscriptBox["T", "~"], "[", "2", "]"}]]}]], ")"}], "2"]}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "0", ",", "cutoff\[Lambda]"}], "}"}]}], 
     "]"}], "//", "PowerExpand"}], "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        OverscriptBox["W", "~"], "[", 
        RowBox[{"x", ",", "\"\<sol\>\""}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           OverscriptBox["T", "~"], "[", "n_", "]"}], ":>", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"n", "==", "2"}], ",", 
            RowBox[{
             OverscriptBox["T", "~"], "[", "2", "]"}], ",", "0"}], "]"}]}], 
         ",", 
         RowBox[{"\[Gamma]", "->", 
          RowBox[{"Function", "[", 
           RowBox[{
            RowBox[{"{", "x", "}"}], ",", " ", "2"}], "]"}]}]}], "}"}]}], 
      RowBox[{"Series", "[", 
       RowBox[{"%", ",", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", ",", "0", ",", "cutoff\[Lambda]"}], "}"}], ",", 
        
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"\[Lambda]", ">", "0"}], "&&", 
          RowBox[{"x", ">", "0"}]}]}]}], "]"}]], "==", "1"}], "//", 
    "Simplify"}], "//", "Normal"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         OverscriptBox["W", "~"], "[", 
         RowBox[{"x", ",", "x", ",", "\"\<sol\>\""}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            OverscriptBox["T", "~"], "[", "n_", "]"}], ":>", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"n", "==", "2"}], ",", 
             RowBox[{
              OverscriptBox["T", "~"], "[", "2", "]"}], ",", "0"}], "]"}]}], 
          ",", 
          RowBox[{"\[Gamma]", "->", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "x", "}"}], ",", " ", "2"}], "]"}]}]}], "}"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"N2", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        FractionBox["x", 
         RowBox[{"4", "\[Pi]"}]], 
        FractionBox[
         SqrtBox["\[Lambda]"], 
         SqrtBox[
          RowBox[{
           OverscriptBox["T", "~"], "[", "2", "]"}]]], 
        RowBox[{"BesselI", "[", 
         RowBox[{"0", ",", 
          RowBox[{
           FractionBox["x", 
            RowBox[{"2", "\[Pi]"}]], 
           FractionBox[
            SqrtBox["\[Lambda]"], 
            SqrtBox[
             RowBox[{
              OverscriptBox["T", "~"], "[", "2", "]"}]]]}]}], "]"}], 
        RowBox[{"BesselI", "[", 
         RowBox[{"1", ",", 
          RowBox[{
           FractionBox["x", 
            RowBox[{"2", "\[Pi]"}]], 
           FractionBox[
            SqrtBox["\[Lambda]"], 
            SqrtBox[
             RowBox[{
              OverscriptBox["T", "~"], "[", "2", "]"}]]]}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "0", ",", "cutoff\[Lambda]"}], "}"}]}], 
      "]"}]], "==", "1"}], "//", "Simplify"}], "//", "Normal"}]}], "Input",
 CellChangeTimes->{
  3.86594650268219*^9, {3.865947462936178*^9, 3.865947484017758*^9}, {
   3.8659475783362017`*^9, 3.8659475974385223`*^9}, {3.8659504200209827`*^9, 
   3.8659504709242*^9}, {3.865950548513976*^9, 3.8659505502309217`*^9}, {
   3.865950581036148*^9, 3.8659505971718493`*^9}, {3.865950654257433*^9, 
   3.865950677692302*^9}, {3.8659507086648273`*^9, 3.865950735398806*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"3d499d48-e5d9-4087-9178-51b3c3320850"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", 
    SuperscriptBox["2", "*"]}], TraditionalForm]],ExpressionUUID->
  "2e9f68cf-1e9e-44a1-951f-8d477b608391"],
 " SYM"
}], "Subsection",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936945574469*^9}, {3.86593712508016*^9, 
   3.865937127326461*^9}, {3.865937180032144*^9, 3.865937237714544*^9}, {
   3.865946213256363*^9, 3.8659462827240477`*^9}, {3.865946393004117*^9, 
   3.865946423002862*^9}, 3.8659464918715763`*^9, {3.865946556485677*^9, 
   3.865946591220126*^9}, {3.86594755802093*^9, 
   3.86594756042092*^9}},ExpressionUUID->"c08dd3ca-ea98-4326-90ae-\
fde27c0ab485"],

Cell[TextData[{
 "Model of the circular Wilson loop in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", 
    SuperscriptBox["2", "*"]}], TraditionalForm]],ExpressionUUID->
  "8ec32b0d-978f-4c2e-af25-30ce0be4fc60"],
 " SYM (section 4.3.2)."
}], "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
   3.913609634456526*^9, 3.9136097378468113`*^9}, {3.9136097754023333`*^9, 
   3.9136097813271728`*^9}, {3.913609870907922*^9, 3.913609893696911*^9}, {
   3.9136099320626717`*^9, 3.913609942943076*^9}, {3.9136100825222473`*^9, 
   3.913610272541599*^9}, 3.913611478525927*^9, {3.913611515070266*^9, 
   3.913611522882132*^9}, {3.913612662871972*^9, 3.913612698671022*^9}, {
   3.913612785057285*^9, 3.913612800065865*^9}, {3.913612873675578*^9, 
   3.913612947836451*^9}},ExpressionUUID->"2009edbf-f0cc-4895-b584-\
c596eab49b35"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"cutoffN2", ">=", "1"}], " ", "&&", " ", 
     RowBox[{"cutoff\[Lambda]", ">=", "2"}]}], ",", 
    RowBox[{"{", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tmp", "=", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            OverscriptBox["W", "~"], "[", 
            RowBox[{
             RowBox[{"2", "\[Pi]"}], ",", "\"\<sol\>\""}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              OverscriptBox["T", "~"], "[", "n_", "]"}], ":>", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"n", "==", "2"}], ",", "1", ",", "0"}], "]"}]}], 
            "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
        "Normal"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"tmp", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SuperscriptBox["\[Gamma]", 
               TagBox[
                RowBox[{"(", "n_", ")"}],
                Derivative],
               MultilineFunction->None], "[", "0", "]"}], ":>", 
             RowBox[{"Simplify", "[", 
              RowBox[{"Normal", "[", 
               RowBox[{"Series", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                   RowBox[{"nn", "/", "2"}]], 
                  RowBox[{"nn", "!"}], 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Zeta", "[", 
                    RowBox[{"nn", "-", "1"}], "]"}]}], "-", 
                    RowBox[{"HurwitzZeta", "[", 
                    RowBox[{
                    RowBox[{"nn", "-", "1"}], ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
                    RowBox[{"HurwitzZeta", "[", 
                    RowBox[{
                    RowBox[{"nn", "-", "1"}], ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
                    RowBox[{"\[ImaginaryI]", " ", "M", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"HurwitzZeta", "[", 
                    RowBox[{"nn", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
                    RowBox[{"HurwitzZeta", "[", 
                    RowBox[{"nn", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}]}], 
                    ")"}]}]}], ")"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"nn", ",", "n", ",", "0"}], "}"}]}], "]"}], "]"}], 
              "]"}]}], "}"}]}], ")"}], "-", 
         RowBox[{"(", 
          RowBox[{"tmp", "/.", 
           RowBox[{"{", 
            RowBox[{"\[Gamma]", "->", 
             RowBox[{"Function", "[", 
              RowBox[{
               RowBox[{"{", "x", "}"}], ",", " ", "2"}], "]"}]}], "}"}]}], 
          ")"}]}], "==", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Lambda]", "2"], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["1", "N2"]}], ")"}]}], 
           RowBox[{"32", 
            SuperscriptBox["\[Pi]", "2"]}]], 
          FractionBox["1", "2"], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", "-", 
              RowBox[{"\[ImaginaryI]", " ", "M"}]}], "]"}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", "M"}]}], "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "M", " ", 
             RowBox[{
              RowBox[{"PolyGamma", "'"}], "[", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", "M"}]}], "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "M", " ", 
             RowBox[{
              RowBox[{"PolyGamma", "'"}], "[", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "M"}]}], "]"}]}], "+", 
            RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}], ")"}]}], "//", 
       "FullSimplify"}]}], "\[IndentingNewLine]", "}"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<(\!\(\*OverscriptBox[\(W\), \(~\)]\)[2\[Pi]] in \[ScriptCapitalN]=\!\(\
\*SuperscriptBox[\(2\), \(*\)]\) SYM) - (\!\(\*OverscriptBox[\(W\), \
\(~\)]\)[2\[Pi]] in \[ScriptCapitalN]=4 SYM)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tmp", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       OverscriptBox["W", "~"], "[", 
       RowBox[{
        RowBox[{"2", "\[Pi]"}], ",", "\"\<sol\>\""}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         OverscriptBox["T", "~"], "[", "n_", "]"}], ":>", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"n", "==", "2"}], ",", "1", ",", "0"}], "]"}]}], "}"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "0", ",", "cutoff\[Lambda]"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tmp", "-", 
     RowBox[{"(", 
      RowBox[{"tmp", "/.", 
       RowBox[{"{", 
        RowBox[{"\[Gamma]", "->", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", "x", "}"}], ",", " ", "2"}], "]"}]}], "}"}]}], 
      ")"}]}], "//", "Simplify"}], "//", "Normal"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "tmp", "]"}]}], "Input",
 CellChangeTimes->{{3.850278304858902*^9, 3.850278327114407*^9}, {
   3.850278628487034*^9, 3.850278644537501*^9}, {3.850278754742899*^9, 
   3.85027882586329*^9}, {3.8502789375372*^9, 3.85027895011334*^9}, {
   3.850279011664588*^9, 3.8502790291209383`*^9}, {3.850280087524424*^9, 
   3.850280123932143*^9}, {3.8502801641558433`*^9, 3.8502801653318768`*^9}, {
   3.850280224984983*^9, 3.850280226639522*^9}, {3.8502805200240293`*^9, 
   3.8502805693041067`*^9}, {3.850280935260301*^9, 3.850280939050047*^9}, {
   3.8502812502695017`*^9, 3.850281259485927*^9}, {3.850281433424519*^9, 
   3.850281464164177*^9}, {3.850281852587627*^9, 3.85028186078331*^9}, {
   3.85028251504788*^9, 3.850282528757608*^9}, {3.8502826382340913`*^9, 
   3.85028269214006*^9}, {3.850282867117093*^9, 3.850282972805827*^9}, {
   3.8502831216530333`*^9, 3.850283121743598*^9}, {3.850283230339868*^9, 
   3.850283241561054*^9}, {3.850291175510437*^9, 3.850291187340093*^9}, {
   3.850291237973157*^9, 3.850291297081852*^9}, {3.8659474915989637`*^9, 
   3.865947492098374*^9}, 3.865950550999782*^9, {3.869922386912499*^9, 
   3.869922387275508*^9}, {3.86992304374824*^9, 3.869923152460273*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"936c6d43-94f0-49ee-a81a-39df7b572038"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"check", " ", "small"}], "-", 
   RowBox[{"mass", " ", "formula", " ", "1309.1004"}]}], " ", "*)"}]], "Input",\

 CellChangeTimes->{{3.87152616416183*^9, 3.871526164695878*^9}, {
  3.8715265024326982`*^9, 3.871526505611416*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"c4a6e1d1-513c-4172-9796-1f7d35fb1ab5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]Expl", "[", "n_", "]"}], ":=", 
    RowBox[{"Switch", "[", 
     RowBox[{"n", ",", "0", ",", "2", ",", "2", ",", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "EulerGamma"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"HurwitzZeta", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
            RowBox[{"HurwitzZeta", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}]}], ")"}]}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "-", 
            RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "+", 
            RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}]}], ")"}]}], ",", 
      "_", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"EvenQ", "[", "n", "]"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"n", "/", "2"}]], 
         RowBox[{"n", "!"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Zeta", "[", 
             RowBox[{"n", "-", "1"}], "]"}]}], "-", 
           RowBox[{"HurwitzZeta", "[", 
            RowBox[{
             RowBox[{"n", "-", "1"}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
           RowBox[{"HurwitzZeta", "[", 
            RowBox[{
             RowBox[{"n", "-", "1"}], ",", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "M", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"HurwitzZeta", "[", 
               RowBox[{"n", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
              RowBox[{"HurwitzZeta", "[", 
               RowBox[{"n", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}]}], ")"}]}]}], 
          ")"}]}], ",", "0"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       OverscriptBox["W", "~"], "[", 
       RowBox[{
        RowBox[{"2", "\[Pi]"}], ",", "\"\<sol\>\""}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         OverscriptBox["T", "~"], "[", "n_", "]"}], ":>", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"n", "==", "2"}], ",", "1", ",", "0"}], "]"}]}], "}"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"N2", ",", "\[Infinity]", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "0", ",", "cutoff\[Lambda]"}], "}"}]}], "]"}],
    "//", "Normal"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tmp", "=", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"%", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Gamma]", 
            TagBox[
             RowBox[{"(", "n_", ")"}],
             Derivative],
            MultilineFunction->None], "[", "0", "]"}], ":>", 
          RowBox[{"\[Gamma]Expl", "[", "n", "]"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"M", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", "Normal"}]}],
    ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tmp2", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       FractionBox["2", 
        SqrtBox["\[Lambda]"]], 
       RowBox[{"BesselI", "[", 
        RowBox[{"1", ",", 
         SqrtBox["\[Lambda]"]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "0", ",", "cutoff\[Lambda]"}], "}"}]}], 
     "]"}], "//", "Normal"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"2", "\[Pi]", " ", 
      SuperscriptBox["M", "2"], 
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Omega]", "2"], "+", 
          SuperscriptBox["\[Pi]", "2"]}], ")"}], 
        SuperscriptBox[
         RowBox[{"Sinh", "[", "\[Omega]", "]"}], "2"]}]], "\[Omega]", " ", 
      RowBox[{"BesselJ", "[", 
       RowBox[{"1", ",", 
        FractionBox[
         RowBox[{
          SqrtBox["\[Lambda]"], "\[Omega]"}], "\[Pi]"]}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Pi]", " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"0", ",", 
           SqrtBox["\[Lambda]"]}], "]"}], 
         RowBox[{"BesselJ", "[", 
          RowBox[{"1", ",", 
           FractionBox[
            RowBox[{
             SqrtBox["\[Lambda]"], "\[Omega]"}], "\[Pi]"]}], "]"}]}], "-", 
        RowBox[{"\[Omega]", " ", 
         RowBox[{"BesselI", "[", 
          RowBox[{"1", ",", 
           SqrtBox["\[Lambda]"]}], "]"}], 
         RowBox[{"BesselJ", "[", 
          RowBox[{"0", ",", 
           FractionBox[
            RowBox[{
             SqrtBox["\[Lambda]"], "\[Omega]"}], "\[Pi]"]}], "]"}]}]}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "0", ",", "cutoff\[Lambda]"}], "}"}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"\[Lambda]", ">", "0"}]}]}], "]"}], "//", "Normal"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Omega]", "\[Epsilon]"], 
     SuperscriptBox[
      RowBox[{"Sinh", "[", "\[Omega]", "]"}], "2"], "%"}], "//", "Simplify"}],
    "//", "ExpandAll"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tmp3", "=", 
    RowBox[{"%", "/.", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["\[Omega]", "n_"], ":>", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"n", "-", "\[Epsilon]"}], ">=", "2"}], "//", "Simplify"}], 
         ",", 
         FractionBox[
          RowBox[{" ", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"n", "-", "\[Epsilon]"}], ")"}], "!"}], " ", 
            RowBox[{"Zeta", "[", 
             RowBox[{"n", "-", "\[Epsilon]"}], "]"}]}]}], 
          SuperscriptBox["2", 
           RowBox[{"n", "-", "\[Epsilon]", "-", "1"}]]], ",", 
         RowBox[{"unk", "[", "n", "]"}]}], "]"}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"tmp", "-", "tmp2", "-", "tmp3"}], ",", "\[Lambda]", ",", 
      "Simplify"}], "]"}], "==", "0"}], "//", "FullSimplify"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"\[Gamma]Expl", ",", "tmp", ",", "tmp2", ",", "tmp3"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.871022442780013*^9, 3.871022607386203*^9}, {
  3.87102406739957*^9, 3.871024071851453*^9}, {3.871024219415266*^9, 
  3.871024222048463*^9}, {3.8710242998836327`*^9, 3.8710243648359213`*^9}, {
  3.871032282937853*^9, 3.871032301941209*^9}, {3.871032474598206*^9, 
  3.871032486844286*^9}, {3.871476275242012*^9, 3.8714762770857353`*^9}, {
  3.87152616224149*^9, 3.871526168615323*^9}, {3.871526275083245*^9, 
  3.871526317102594*^9}, {3.871526347640298*^9, 3.871526542982891*^9}, {
  3.871526587889965*^9, 3.871526608714369*^9}, {3.871526679282357*^9, 
  3.871526740911932*^9}, {3.871526813122664*^9, 3.871526948322966*^9}, {
  3.871527210132625*^9, 3.871527418804481*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"2eee04f1-d94c-41df-abbc-56b01ac898bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hoppe model", "Subsection",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936945574469*^9}, {3.86593712508016*^9, 
   3.865937127326461*^9}, {3.865937180032144*^9, 3.865937237714544*^9}, {
   3.865946213256363*^9, 3.8659462827240477`*^9}, {3.865946393004117*^9, 
   3.865946423002862*^9}, {3.869906861842984*^9, 
   3.869906871291578*^9}},ExpressionUUID->"7f55bf13-312d-4c5a-9c04-\
1a492dcf5705"],

Cell["Hoppe model (section 4.4).", "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
   3.913609634456526*^9, 3.9136097378468113`*^9}, {3.9136097754023333`*^9, 
   3.9136097813271728`*^9}, {3.913609870907922*^9, 3.913609893696911*^9}, {
   3.9136099320626717`*^9, 3.913609942943076*^9}, {3.9136100825222473`*^9, 
   3.913610272541599*^9}, 3.913611478525927*^9, {3.913611515070266*^9, 
   3.913611522882132*^9}, {3.913612662871972*^9, 3.913612698671022*^9}, {
   3.913612785057285*^9, 3.913612800065865*^9}, {3.913612873675578*^9, 
   3.913612947836451*^9}, {3.913612999503907*^9, 3.913613004971307*^9}, {
   3.91362389051094*^9, 
   3.913623894947997*^9}},ExpressionUUID->"0de10997-3cd6-4617-b611-\
4f931e2ce43d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   OverscriptBox["W", "~"], "[", 
   RowBox[{"x", ",", "\"\<sol\>\""}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["T", "~"], "[", "n_", "]"}], ":>", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"n", "==", "2"}], ",", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"8", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}], "2"]], ",", "0"}], "]"}]}], 
    ",", 
    RowBox[{"\[Gamma]", "->", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", " ", 
       FractionBox["2", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", "1"}]]}], "]"}]}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   OverscriptBox["W", "~"], "[", 
   RowBox[{"x", ",", "y", ",", "\"\<sol\>\""}], "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      OverscriptBox["T", "~"], "[", "n_", "]"}], ":>", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"n", "==", "2"}], ",", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"8", 
           SuperscriptBox["\[Pi]", "2"]}], ")"}], "2"]], ",", "0"}], "]"}]}], 
    ",", 
    RowBox[{"\[Gamma]", "->", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", "x", "}"}], ",", " ", 
       FractionBox["2", 
        RowBox[{
         SuperscriptBox["x", "2"], "+", "1"}]]}], "]"}]}]}], 
   "}"}]}]}], "Input",
 CellChangeTimes->{
  3.869906899860969*^9, {3.869906938477215*^9, 3.869907030926173*^9}, {
   3.8699073386789913`*^9, 3.869907348956339*^9}, {3.8699073987342863`*^9, 
   3.869907497602091*^9}, {3.869910926884034*^9, 3.86991092888797*^9}, 
   3.869912911083456*^9, {3.870009872956495*^9, 3.870009874894187*^9}, {
   3.874518391480338*^9, 3.87451839580977*^9}, {3.917384004120414*^9, 
   3.917384005595666*^9}},ExpressionUUID->"e58cabd7-8047-4a99-9f70-\
d7e3517d7aa4"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1352, 847},
WindowMargins->{{-1920, Automatic}, {Automatic, -57}},
Magnification:>0.75 Inherited,
FrontEndVersion->"14.0 for Mac OS X x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9202f310-cf6e-4061-a288-065d7a3fb2d8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 786, 15, 27, "Text",ExpressionUUID->"b707799b-70d0-478d-bed6-2ebf8c1da569"],
Cell[CellGroupData[{
Cell[1369, 39, 753, 13, 75, "Title",ExpressionUUID->"ac475e0f-a0f6-4206-a182-9331a23c83f6"],
Cell[2125, 54, 1705, 45, 192, "Text",ExpressionUUID->"a2867d45-46d1-4b1f-96a0-86608d5d5587"],
Cell[CellGroupData[{
Cell[3855, 103, 1925, 27, 51, "Section",ExpressionUUID->"ada45200-a6f9-4eb2-85ac-1de12f96e159"],
Cell[5783, 132, 1039, 23, 28, "Text",ExpressionUUID->"18f80449-779d-4cc9-b44d-863b94561780"],
Cell[6825, 157, 2061, 35, 106, "Input",ExpressionUUID->"37b6b28e-2272-45a9-a6f6-72a3f0504dfc"]
}, Closed]],
Cell[CellGroupData[{
Cell[8923, 197, 1950, 27, 41, "Section",ExpressionUUID->"5ad35988-bb07-45d1-826a-829553668793"],
Cell[10876, 226, 476, 7, 27, "Text",ExpressionUUID->"bb4228c4-ca34-42df-a737-22812c30ee45"],
Cell[11355, 235, 38444, 796, 1288, "Input",ExpressionUUID->"e14b2635-b013-4d7b-a04c-b327d315b481"],
Cell[49802, 1033, 5307, 153, 179, "Input",ExpressionUUID->"1df452db-d156-4ea8-a90b-6bf671b3e714"]
}, Closed]],
Cell[CellGroupData[{
Cell[55146, 1191, 1927, 27, 41, "Section",ExpressionUUID->"2f75dca0-1140-4dbb-90b3-57b6d5a257be"],
Cell[57076, 1220, 543, 8, 27, "Text",ExpressionUUID->"f531296c-8280-4cb3-b45b-e9d7af84d3e5"],
Cell[57622, 1230, 1264, 20, 89, "Input",ExpressionUUID->"20c99e86-d4da-4d1b-94ad-f398f1f7315c"]
}, Closed]],
Cell[CellGroupData[{
Cell[58923, 1255, 1981, 28, 41, "Section",ExpressionUUID->"89760e12-9e44-4e44-b436-2f40abbfca24"],
Cell[60907, 1285, 480, 7, 27, "Text",ExpressionUUID->"c03b58e3-dd94-44b8-976f-f468028a6c22"],
Cell[CellGroupData[{
Cell[61412, 1296, 2272, 39, 41, "Subsection",ExpressionUUID->"88c5e40f-2950-45bc-9ea5-0b28e09b3160"],
Cell[63687, 1337, 1185, 33, 27, "Input",ExpressionUUID->"ba99c933-43d8-4306-94cd-4a0ddba692eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64909, 1375, 1936, 27, 41, "Subsection",ExpressionUUID->"9da43896-423f-420a-a9fa-cb3526a9cf9f"],
Cell[66848, 1404, 1531, 43, 27, "Input",ExpressionUUID->"134a83cc-ddd9-48ff-bbe3-30ccf7da0341"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68416, 1452, 2285, 37, 41, "Subsection",ExpressionUUID->"40ed6bf5-aa89-4fbb-a611-4528d78667e5"],
Cell[70704, 1491, 1958, 55, 45, "Input",ExpressionUUID->"cea22516-13d0-4328-9399-18a6019081a2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72699, 1551, 2259, 37, 41, "Subsection",ExpressionUUID->"493ea0f8-0942-4869-8af2-dde9eb72397a"],
Cell[74961, 1590, 702, 16, 24, "Input",ExpressionUUID->"ec15bb13-102d-4487-a466-5e7e2928bfb3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75700, 1611, 1933, 27, 41, "Subsection",ExpressionUUID->"5631299f-5f46-40e0-9d53-2650dfa3dbfe"],
Cell[77636, 1640, 8194, 215, 378, "Input",ExpressionUUID->"52fc2b4d-db10-4c8d-a306-b444dd08a99f"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[85879, 1861, 2102, 29, 41, "Section",ExpressionUUID->"53e8b1e9-1e8c-4fc1-bbfe-f1c5a2c78455"],
Cell[87984, 1892, 517, 7, 27, "Text",ExpressionUUID->"7f55b50b-d75c-4e46-886c-edaf24567af5"],
Cell[CellGroupData[{
Cell[88526, 1903, 2232, 35, 41, "Subsection",ExpressionUUID->"86a357e8-5484-488b-9821-dfc536325314"],
Cell[90761, 1940, 611, 9, 27, "Text",ExpressionUUID->"5a30b7da-15dd-45b0-8d4e-7d1b7f6921b8"],
Cell[91375, 1951, 836, 23, 41, "Input",ExpressionUUID->"71fdd0b5-6d58-43a4-a695-07c116ef3abc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92248, 1979, 2383, 40, 41, "Subsection",ExpressionUUID->"04ee6550-32c4-4929-ba94-546393f82913"],
Cell[94634, 2021, 644, 11, 27, "Text",ExpressionUUID->"fa3659ed-5b76-4f1a-8046-ff27a1db096e"],
Cell[95281, 2034, 20014, 513, 730, "Input",ExpressionUUID->"1179bd66-f31e-4e82-8734-03373b5a586f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[115332, 2552, 2469, 40, 47, "Subsection",ExpressionUUID->"c4bc7727-faee-4fcc-8b40-ea7034b25b9a"],
Cell[117804, 2594, 658, 9, 27, "Text",ExpressionUUID->"1696a06c-edb6-4b0b-9512-2a0cced47fdd"],
Cell[118465, 2605, 1024, 29, 45, "Input",ExpressionUUID->"330d26a0-48e2-4a7f-8e38-fa6d9a9baf8c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119526, 2639, 2358, 37, 41, "Subsection",ExpressionUUID->"9e1d20d1-65a7-4ad2-b68a-08cdc58e5369"],
Cell[121887, 2678, 837, 16, 28, "Text",ExpressionUUID->"75661942-1127-4292-a7e5-461a20e2356d"],
Cell[122727, 2696, 5562, 170, 210, "Input",ExpressionUUID->"3d499d48-e5d9-4087-9178-51b3c3320850"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128326, 2871, 2333, 37, 41, "Subsection",ExpressionUUID->"c08dd3ca-ea98-4326-90ae-fde27c0ab485"],
Cell[130662, 2910, 863, 17, 28, "Text",ExpressionUUID->"2009edbf-f0cc-4895-b584-c596eab49b35"],
Cell[131528, 2929, 7321, 178, 271, "Input",ExpressionUUID->"936c6d43-94f0-49ee-a81a-39df7b572038"],
Cell[138852, 3109, 364, 8, 24, "Input",ExpressionUUID->"c4a6e1d1-513c-4172-9796-1f7d35fb1ab5"],
Cell[139219, 3119, 7984, 223, 303, "Input",ExpressionUUID->"2eee04f1-d94c-41df-abbc-56b01ac898bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147240, 3347, 2079, 29, 41, "Subsection",ExpressionUUID->"7f55bf13-312d-4c5a-9c04-1a492dcf5705"],
Cell[149322, 3378, 736, 11, 27, "Text",ExpressionUUID->"0de10997-3cd6-4617-b611-4f931e2ce43d"],
Cell[150061, 3391, 1963, 60, 82, "Input",ExpressionUUID->"e58cabd7-8047-4a99-9f70-d7e3517d7aa4"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Solver_N=2star_SYM_analytic.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     67414,       1398]
NotebookOptionsPosition[     65325,       1357]
NotebookOutlinePosition[     65758,       1374]
CellTagsIndexPosition[     65715,       1371]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This is an ancillary file of the paper ",
 StyleBox["Loop equations for generalised eigenvalue models",
  FontSlant->"Italic"],
 " (https://arxiv.org/abs/2402.13835) by Edoardo Vescovi and Konstantin \
Zarembo."
}], "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
   3.913609634456526*^9, 3.9136097378468113`*^9}, {3.913609775402334*^9, 
   3.913609781327173*^9}, {3.9136099502496357`*^9, 3.913610010911634*^9}, {
   3.913610041480835*^9, 3.913610042618767*^9}, {3.913610388115774*^9, 
   3.913610437962192*^9}, {3.913610483296958*^9, 3.913610512758235*^9}, {
   3.913610579421833*^9, 3.913610580508596*^9}, 3.9181002979285994`*^9, 
   3.9181004062546673`*^9},ExpressionUUID->"06ceb3dd-d477-4bfb-8b35-\
11c1792cd827"],

Cell[CellGroupData[{

Cell[TextData[{
 "Solve loop equation in planar ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", 
    RowBox[{
     SuperscriptBox["2", "*"], " ", "SYM"}]}], TraditionalForm]],
  ExpressionUUID->"3ebc4c70-a338-44fb-bc84-e466df87483f"],
 " for generic value of ",
 StyleBox["M",
  FontSlant->"Italic"]
}], "Title",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGBQA2IQnZf07KLamdeOhxw+XAHRh91C74PoT9/KwHSIx7XS
rHOvHY/lfgbTgZNMZs0//9pxSoIzmJaTtOtcAaQtZ+eD6QfnVip6XX7t+GTt
VzAt8vze2zAgfcX5NZi+WsE9+/otoLytEJi+w3r3syfbG8dEje5vILotg3nD
Kqs3jnX/vDeB6Ak+2zf+A9LHgvaCaZUPPcvu2bxxnLS0cDmIbkh8MSHW9o1j
WsfyiSA66UbUVhAtcysHTKu47ZrEYf/G0ejzgckgetkVlz26QFpg7/ODILra
/lCBG5DWSfUpBtFsd/ymBwPpmNLA+SC64JiyZCiQ7jW7CabrrJqii4H0BWP7
GBDNElFybwGQzvp+DEz3qvu5nQPSNrsXgumYE9Ucl4E0w8SjYNru84O4jQ5v
HB1UPseD6BeGTHa7S984xrVVgmm3LdMEw8qB4fBqKZiW+31Z7GzVG0eLsoni
ILog7q88iP6dKaQAoueUp6uC6F3iQloguslS6nv5kjeOXuUJYNrqW1lcyrU3
ji0h2Ykgmq2v5ITz9TeOSip1YNpp81lhFyC9N+k9mNa5tWaXF5D2u8+zG0Qn
zXnFkAGk5W5rsIDot2FqlqI33jiKPLQA0xOYNFcv0Xjr+L+Vdy2IPposth1E
Z8nlg2kAAMU6aQ==
  "],ExpressionUUID->"c504c30a-b132-4a3e-8767-dca8bd57c557"],

Cell[TextData[{
 "These instructions solve the loop equation in section 4.3.2 and reproduce \
the results therein:\n- quit the  kernel,\n- set the parameters in ",
 StyleBox["Input",
  FontSlant->"Italic"],
 ",",
 StyleBox["\n",
  FontSlant->"Italic"],
 "- run ",
 StyleBox["Solver",
  FontSlant->"Italic"],
 " and ",
 StyleBox["Output",
  FontSlant->"Italic"],
 ",",
 StyleBox["\n",
  FontSlant->"Italic"],
 "- notice the solution in ",
 StyleBox["Output",
  FontSlant->"Italic"],
 ",",
 StyleBox["\n",
  FontSlant->"Italic"],
 "- run ",
 StyleBox["Check solution ",
  FontSlant->"Italic"],
 "(optional)."
}], "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
   3.913609634456526*^9, 3.9136097378468113`*^9}, {3.9136097754023333`*^9, 
   3.9136097813271728`*^9}, {3.9136099502496357`*^9, 3.913610010911634*^9}, {
   3.913610041480835*^9, 3.913610042618767*^9}, {3.913610388115774*^9, 
   3.913610437962192*^9}, {3.913610483296958*^9, 3.913610512758235*^9}, {
   3.913610583288256*^9, 3.9136107534111032`*^9}, {3.9136107890660152`*^9, 
   3.913610820710314*^9}, {3.913610946933335*^9, 3.913610950502183*^9}, {
   3.913611191796821*^9, 3.913611228402954*^9}, {3.913611781648217*^9, 
   3.913611836193552*^9}, {3.913611867159374*^9, 3.913611971281488*^9}, 
   3.913612068878147*^9, {3.913612127218475*^9, 3.9136121277456203`*^9}, {
   3.913612172214293*^9, 3.913612376622118*^9}, {3.91361241532167*^9, 
   3.913612437280418*^9}, {3.913616940668408*^9, 3.913616945203446*^9}, {
   3.913617050561743*^9, 3.913617058933626*^9}, {3.913617159570428*^9, 
   3.913617160706707*^9}, {3.913617210092381*^9, 3.913617213887448*^9}, {
   3.913617309185832*^9, 3.913617352551916*^9}, {3.913618406139766*^9, 
   3.913618408556404*^9}, {3.913622519915036*^9, 3.9136225209200373`*^9}, {
   3.913622841009831*^9, 3.913622842919621*^9}, {3.913623047009116*^9, 
   3.913623051088424*^9}},ExpressionUUID->"34a1059a-6648-4f1f-a65d-\
67bcf49f9817"],

Cell[CellGroupData[{

Cell["Input", "Section",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936939856865*^9}, {3.865937118325711*^9, 
   3.8659371212606697`*^9}, {3.869916236606555*^9, 3.869916237098647*^9}, {
   3.871570854437659*^9, 
   3.871570856246636*^9}},ExpressionUUID->"829059d3-4601-4dd4-a310-\
d4a1e4530d94"],

Cell[TextData[{
 "Set the ",
 "paramet",
 "er  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["l", "max"], TraditionalForm]],ExpressionUUID->
  "5b50438d-f89e-4829-81be-e96ddff1d17c"],
 " of the solution."
}], "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
   3.913609634456526*^9, 3.9136097378468113`*^9}, {3.9136097754023333`*^9, 
   3.9136097813271728`*^9}, {3.913609870907922*^9, 3.913609893696911*^9}, {
   3.913609935756322*^9, 3.913609938173058*^9}, {3.913609976036118*^9, 
   3.91360998233666*^9}, {3.913610021129843*^9, 3.91361007116516*^9}, 
   3.913610106130158*^9, {3.913610975355736*^9, 3.913610976587679*^9}, {
   3.913611041592592*^9, 3.913611100516836*^9}, {3.9136111328218737`*^9, 
   3.913611157639163*^9}, {3.913611222430569*^9, 3.913611259088625*^9}, {
   3.913611343235773*^9, 3.913611401556069*^9}, {3.913618505989008*^9, 
   3.913618586419743*^9}, {3.913621742247678*^9, 3.913621742835059*^9}, {
   3.913621989172387*^9, 3.913622041167615*^9}, {3.913622345915854*^9, 
   3.9136223503048*^9}},ExpressionUUID->"da1020df-aac5-4cf6-b139-\
5ceb2407f040"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "max", " ", "power", " ", "of", " ", "\[Lambda]", " ", "in", " ", 
    "solution"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"cutoff\[Lambda]", "=", "35"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "conventions", " ", "are", " ", "changed", " ", "for", " ", "numerical", 
     " ", "stability"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "x", " ", "was", " ", "rescaled", " ", "such", " ", "that", " ", "the", 
     " ", "Wilson", " ", "loop", " ", "is", " ", 
     RowBox[{"W", "[", "1", "]"}], " ", "and", " ", "not", " ", 
     RowBox[{"W", "[", 
      RowBox[{"2", "\[Pi]"}], "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "the", " ", "expansion", " ", "is", " ", "in", " ", "\[Lambda]", " ", 
     "and", " ", "not", " ", 
     RowBox[{"\[Lambda]", "/", 
      RowBox[{"(", 
       RowBox[{"16", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.870957764625821*^9, 3.870957771131219*^9}, {
   3.870970366364902*^9, 3.870970366508088*^9}, {3.870970404112133*^9, 
   3.870970404203195*^9}, {3.870971730991679*^9, 3.870971731574437*^9}, {
   3.8710101690264378`*^9, 3.871010169298212*^9}, 3.87101021564918*^9, {
   3.871011060495184*^9, 3.871011062746014*^9}, {3.871011697638616*^9, 
   3.871011697986241*^9}, {3.871037565941971*^9, 3.87103756604852*^9}, {
   3.87103802433882*^9, 3.871038024469315*^9}, {3.871039657755887*^9, 
   3.871039657900332*^9}, {3.871040442008263*^9, 3.8710404420985327`*^9}, {
   3.871042173401129*^9, 3.871042173489462*^9}, 3.8710645737863007`*^9, {
   3.871064626758194*^9, 3.871064627594488*^9}, 3.87109301148317*^9, {
   3.8710980275034533`*^9, 3.871098027606182*^9}, {3.871099259790073*^9, 
   3.871099262965394*^9}, {3.871100727766661*^9, 3.871100732681157*^9}, {
   3.871101753977118*^9, 3.8711017555584*^9}, {3.871104284855847*^9, 
   3.8711042868312078`*^9}, {3.871105361150412*^9, 3.8711053781681557`*^9}, {
   3.871111716603507*^9, 3.871111716687772*^9}, {3.87138605379356*^9, 
   3.871386053892496*^9}, {3.871387864749736*^9, 3.8713878654355392`*^9}, {
   3.871388734775421*^9, 3.8713887544322853`*^9}, 3.871389321583334*^9, {
   3.871457652405199*^9, 3.871457652709717*^9}, {3.871458487013508*^9, 
   3.871458488699446*^9}, {3.871459919023954*^9, 3.8714599191252723`*^9}, 
   3.871460060974412*^9, 3.871460096318939*^9, {3.871460475595426*^9, 
   3.87146047568571*^9}, {3.871460887405931*^9, 3.871460887531997*^9}, {
   3.871460941708807*^9, 3.871460942060945*^9}, 3.871461063302783*^9, 
   3.87146210991914*^9, {3.871462810175469*^9, 3.871462815079233*^9}, {
   3.871465025027356*^9, 3.8714650251887074`*^9}, {3.8714655525678873`*^9, 
   3.871465552783493*^9}, {3.871466578515825*^9, 3.87146658008228*^9}, {
   3.871466714778764*^9, 3.871466715033937*^9}, {3.8714681597053137`*^9, 
   3.871468163608753*^9}, {3.8715310104149*^9, 3.87153102371966*^9}, {
   3.871531343201036*^9, 3.871531343470121*^9}, {3.87154809249238*^9, 
   3.871548092618725*^9}, {3.871548390038575*^9, 3.871548390112828*^9}, {
   3.871548504306171*^9, 3.87154850438689*^9}, {3.871551513946426*^9, 
   3.8715515140540743`*^9}, {3.871554731587393*^9, 3.871554732462894*^9}, {
   3.871557062480178*^9, 3.871557062906131*^9}, {3.8715603961217833`*^9, 
   3.871560396297883*^9}, 3.8715611742975073`*^9, {3.871561369053667*^9, 
   3.8715613906893787`*^9}, {3.8715626903272543`*^9, 3.871562690769415*^9}, {
   3.87163457500001*^9, 3.871634575460705*^9}, {3.872312915820547*^9, 
   3.872312916383183*^9}, {3.8723258561484957`*^9, 3.872325856249957*^9}, {
   3.872409368295575*^9, 3.872409372756608*^9}, {3.87241618228494*^9, 
   3.872416183552774*^9}, {3.8724175150936327`*^9, 3.872417515332419*^9}, {
   3.872422522379612*^9, 3.872422522641018*^9}, {3.872443254425994*^9, 
   3.8724432545253468`*^9}, {3.872443571921216*^9, 3.872443572118158*^9}, {
   3.872489526293571*^9, 3.8724895284451933`*^9}, 3.872489578087973*^9, {
   3.872489609874007*^9, 3.87248961014371*^9}, {3.8724898146355653`*^9, 
   3.872489814866117*^9}, {3.87309471089063*^9, 3.873094711089061*^9}, 
   3.874295730552188*^9, {3.913624994367575*^9, 3.913624994453813*^9}, {
   3.913626736746195*^9, 
   3.913626736841559*^9}},ExpressionUUID->"45bd2875-e620-45be-843d-\
2dd3bd39c8b4"]
}, Closed]],

Cell[CellGroupData[{

Cell["Solver", "Section",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936939856865*^9}, {3.865937118325711*^9, 
   3.8659371212606697`*^9}, 3.8699163128635473`*^9, {3.870009272716369*^9, 
   3.870009292733512*^9}, {3.871098252241716*^9, 3.871098252371262*^9}, 
   3.87138625353827*^9},ExpressionUUID->"4ddfb40b-41ec-4e72-91a7-\
87d58647d633"],

Cell["Find the coefficients of the solution.", "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
  3.913609634456526*^9, 3.9136097378468113`*^9}, {3.9136097754023333`*^9, 
  3.9136097813271728`*^9}, {3.913609870907922*^9, 3.913609893696911*^9}, {
  3.9136099320626717`*^9, 3.913609942943076*^9}, {3.9136100825222473`*^9, 
  3.913610147329792*^9}, {3.913611404208797*^9, 
  3.913611406772009*^9}},ExpressionUUID->"2ee16c2e-22fb-49b9-9182-\
75f4df6a3720"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"n", "-", 
    RowBox[{"th", " ", "derivative", " ", "of", " ", "\[Gamma]"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]Expl", "[", "n_", "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Gamma]Expl", "[", "n", "]"}], "=", 
     RowBox[{"Switch", "[", 
      RowBox[{"n", ",", "0", ",", "2", ",", "2", ",", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "EulerGamma"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "M", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"HurwitzZeta", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
             RowBox[{"HurwitzZeta", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}]}], ")"}]}], 
          "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}]}], ")"}]}], ",", 
       "_", ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"EvenQ", "[", "n", "]"}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"n", "/", "2"}]], 
          RowBox[{"n", "!"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", 
              RowBox[{"n", "-", "1"}], "]"}]}], "-", 
            RowBox[{"HurwitzZeta", "[", 
             RowBox[{
              RowBox[{"n", "-", "1"}], ",", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
            RowBox[{"HurwitzZeta", "[", 
             RowBox[{
              RowBox[{"n", "-", "1"}], ",", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "M", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"HurwitzZeta", "[", 
                RowBox[{"n", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
               RowBox[{"HurwitzZeta", "[", 
                RowBox[{"n", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}]}], ")"}]}]}],
            ")"}]}], ",", "0"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]Expl", "[", "2", "]"}], "==", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"n", "/", "2"}]], 
          RowBox[{"n", "!"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", 
              RowBox[{"n", "-", "1"}], "]"}]}], "-", 
            RowBox[{"HurwitzZeta", "[", 
             RowBox[{
              RowBox[{"n", "-", "1"}], ",", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
            RowBox[{"HurwitzZeta", "[", 
             RowBox[{
              RowBox[{"n", "-", "1"}], ",", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "M", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"HurwitzZeta", "[", 
                RowBox[{"n", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
               RowBox[{"HurwitzZeta", "[", 
                RowBox[{"n", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}]}], ")"}]}]}],
            ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "2", ",", "0"}], "}"}]}], "]"}]}], "//", 
      "Normal"}], "//", "Simplify"}], "\[IndentingNewLine]", 
    "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8713865751797743`*^9, 3.871386584162965*^9}, {
  3.871386629819188*^9, 3.871386647620214*^9}, {3.8713867301485767`*^9, 
  3.871386746228003*^9}, {3.871386890596665*^9, 3.871387021165413*^9}, {
  3.871387066283856*^9, 3.871387099993943*^9}, {3.871387360898756*^9, 
  3.871387428261715*^9}, {3.871403180726944*^9, 3.871403241417581*^9}, {
  3.871405005024027*^9, 3.871405006210148*^9}, {3.871441460154749*^9, 
  3.871441471624206*^9}, {3.871457612335823*^9, 3.871457612671781*^9}, {
  3.871470916869656*^9, 3.871470919721965*^9}, {3.8715328199840183`*^9, 
  3.871532827245212*^9}, {3.872522125825493*^9, 3.872522138401871*^9}, {
  3.87252308614677*^9, 3.872523116073332*^9}, {3.872524837001068*^9, 
  3.872524854345783*^9}, {3.872525177409771*^9, 3.872525239442606*^9}, {
  3.872589192615161*^9, 3.872589202954286*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"74c3b9ac-a6b3-4160-8d51-386c6864e764"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"recursion", " ", "seed", " ", "at", " ", "order", " ", 
    SuperscriptBox["\[Lambda]", "0"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"W\[Lambda]", "[", 
      RowBox[{"x_", ",", "0"}], "]"}], "=", "1"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"constraint", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"ll_", ",", "n_"}], "]"}], ":>", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"OddQ", "[", "n", "]"}], "||", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"ll", "!=", "0"}], "&&", 
            RowBox[{"n", "==", "0"}]}], ")"}]}], ",", "0", ",", 
         RowBox[{"c", "[", 
          RowBox[{"ll", ",", "n"}], "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"degrees", "=", 
     RowBox[{"{", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"Total", "@*", "First"}], "/@", 
        RowBox[{"CoefficientRules", "[", 
         RowBox[{
          RowBox[{"W\[Lambda]", "[", 
           RowBox[{"x", ",", "0"}], "]"}], ",", "x"}], "]"}]}], "]"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solution", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"c", "@@@", 
         RowBox[{"CoefficientRules", "[", 
          RowBox[{
           RowBox[{"W\[Lambda]", "[", 
            RowBox[{"x", ",", "0"}], "]"}], ",", "x"}], "]"}]}], ")"}], "/.", 
       
       RowBox[{"{", 
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{
           RowBox[{"{", "n_", "}"}], ",", "coeff_"}], "]"}], ":>", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{"0", ",", "n"}], "]"}], "->", "coeff"}], ")"}]}], "}"}]}],
       "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"W\[Lambda]", "[", 
      RowBox[{"x_", ",", "0"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"0", ",", "n"}], "]"}], 
         SuperscriptBox["x", "n"]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "0", ",", 
          RowBox[{"Last", "[", "degrees", "]"}]}], "}"}]}], "]"}], "/.", 
      "constraint"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"solve", " ", "step"}], "-", "by", "-", 
     RowBox[{
     "step", " ", "by", " ", "powers", " ", "of", " ", "\[Lambda]"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"buffer", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"ll", "=", "1"}], ",", 
          RowBox[{"ll", "<=", "cutoff\[Lambda]"}], ",", 
          RowBox[{"ll", "++"}], ",", 
          RowBox[{"{", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{"series", " ", "of", " ", 
             RowBox[{"W", "[", "x", "]"}], " ", "at", " ", "fixed", " ", 
             "power", " ", "of", " ", "\[Lambda]"}], " ", "*)"}], 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{"solve", " ", "loop", " ", "equation"}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"buffer", ",", 
              RowBox[{"Integrate", "[", 
               RowBox[{
                RowBox[{"W\[Lambda]", "[", 
                 RowBox[{
                  RowBox[{"y", "-", 
                   RowBox[{"a", " ", "s"}]}], ",", 
                  RowBox[{"ll", "-", "1"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"y", ",", "b", ",", "x"}], "}"}]}], "]"}]}], "]"}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"tmp", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"W\[Lambda]", "[", 
                  RowBox[{
                   RowBox[{"a", " ", "s"}], ",", "nn"}], "]"}], " ", 
                 RowBox[{"buffer", "[", 
                  RowBox[{"[", 
                   RowBox[{"ll", "-", "nn"}], "]"}], "]"}]}], "4"], ",", 
               RowBox[{"{", 
                RowBox[{"nn", ",", "0", ",", 
                 RowBox[{"ll", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"SetSharedVariable", "[", "tmp", "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"ParallelTable", "[", 
             RowBox[{
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{"second", " ", "term"}], " ", "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"tmp2", "=", 
                 RowBox[{"CoefficientList", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"tmp", "[", 
                    RowBox[{"[", "task", "]"}], "]"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"a", "->", "1"}], ",", 
                    RowBox[{"b", "->", "s"}]}], "}"}]}], ",", "s"}], "]"}]}], 
                ";", "\[IndentingNewLine]", 
                RowBox[{"tmp2", "=", 
                 RowBox[{"tmp2", ".", 
                  RowBox[{"Table", "[", 
                   RowBox[{
                    FractionBox[
                    SuperscriptBox["x", "n"], "n"], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", 
                    RowBox[{"Length", "[", "tmp2", "]"}]}], "}"}]}], 
                   "]"}]}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"(*", " ", 
                 RowBox[{"third", " ", "term"}], " ", "*)"}], 
                "\[IndentingNewLine]", 
                RowBox[{"tmp3", "=", 
                 RowBox[{
                  RowBox[{"CoefficientList", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"tmp", "[", 
                    RowBox[{"[", "task", "]"}], "]"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"a", "->", "\[ImaginaryI]"}], ",", 
                    RowBox[{"b", "->", "0"}], ",", 
                    RowBox[{"s", "->", "Double\[Omega]p"}]}], "}"}]}], ",", 
                    "Double\[Omega]p"}], "]"}], "//", "Expand"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"tmp3", "=", 
                 RowBox[{"Refine", "[", 
                  RowBox[{
                   RowBox[{"Im", "[", "tmp3", "]"}], ",", 
                   RowBox[{"Assumptions", "->", 
                    RowBox[{
                    RowBox[{"x", "\[Element]", "Reals"}], " ", "&&", " ", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Gamma]", "\[Prime]",
                    MultilineFunction->None], "[", "0", "]"}], "\[Element]", 
                    "Reals"}], "&&", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["\[Gamma]", 
                    TagBox[
                    RowBox[{"(", "n_", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "0", "]"}], "\[Element]", 
                    "Reals"}], "&&", 
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"ll_", ",", "n_"}], "]"}], "\[Element]", 
                    "Reals"}]}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"tmp3", "=", 
                 RowBox[{"tmp3", ".", 
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    FractionBox[
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    FractionBox[
                    RowBox[{"n", "+", "1"}], "2"]], 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", " ", "\[Pi]"}], ")"}], 
                    RowBox[{"n", "+", "1"}]], 
                    RowBox[{"(", 
                    RowBox[{"n", "+", "1"}], ")"}]}]], 
                    RowBox[{"D", "[", 
                    RowBox[{
                    RowBox[{"\[Gamma]", "[", "x", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"x", ",", 
                    RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}]}], "/.", 
                    RowBox[{"x", "->", "0"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", "0", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", "tmp3", "]"}], "-", "1"}]}], 
                    "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"(*", " ", "sum", " ", "*)"}], "\[IndentingNewLine]", 
                
                RowBox[{
                 RowBox[{"tmp", "[", 
                  RowBox[{"[", "task", "]"}], "]"}], "=", 
                 RowBox[{"Collect", "[", 
                  RowBox[{
                   RowBox[{"tmp2", "+", "tmp3"}], ",", "x"}], "]"}]}], ";"}], 
               "\[IndentingNewLine]", "\[IndentingNewLine]", "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"task", ",", "ll"}], "}"}], ",", 
              RowBox[{"Method", "\[Rule]", "\"\<FinestGrained\>\""}]}], "]"}],
             ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{"calculate", " ", "iteration"}], " ", "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"W\[Lambda]", "[", 
              RowBox[{"x_", ",", "ll"}], "]"}], "=", 
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"Total", "[", "tmp", "]"}], ",", "x", ",", 
               "Identity"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"degrees", ",", 
              RowBox[{"Max", "[", 
               RowBox[{
                RowBox[{"Total", "@*", "First"}], "/@", 
                RowBox[{"CoefficientRules", "[", 
                 RowBox[{
                  RowBox[{"W\[Lambda]", "[", 
                   RowBox[{"x", ",", "ll"}], "]"}], ",", "x"}], "]"}]}], 
               "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"solution", ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"c", "@@@", 
                  RowBox[{"CoefficientRules", "[", 
                   RowBox[{
                    RowBox[{"W\[Lambda]", "[", 
                    RowBox[{"x", ",", "ll"}], "]"}], ",", "x"}], "]"}]}], 
                 ")"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"c", "[", 
                   RowBox[{
                    RowBox[{"{", "n_", "}"}], ",", "coeff_"}], "]"}], ":>", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{"ll", ",", "n"}], "]"}], "->", "coeff"}], ")"}]}],
                  "}"}]}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"W\[Lambda]", "[", 
              RowBox[{"x_", ",", "ll"}], "]"}], "=", 
             RowBox[{
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"c", "[", 
                  RowBox[{"ll", ",", "n"}], "]"}], 
                 SuperscriptBox["x", "n"]}], ",", 
                RowBox[{"{", 
                 RowBox[{"n", ",", "0", ",", 
                  RowBox[{"Last", "[", "degrees", "]"}]}], "}"}]}], "]"}], "/.",
               "constraint"}]}], ";"}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Row", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ProgressIndicator", "[", 
           RowBox[{"ll", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "cutoff\[Lambda]"}], "}"}]}], "]"}], ",", 
          "\"\<\>\""}], "}"}], ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "\"\< Solve order \[Lambda]: \>\"", ",", "ll", ",", "\"\</\>\"", 
           ",", "cutoff\[Lambda]"}], "}"}], "]"}]}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"simplify", " ", "solution"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"solution", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"solution", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "//", "Expand"}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Monitor", "[", 
       RowBox[{
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "2"}], ",", 
            RowBox[{"i", "<=", 
             RowBox[{"Length", "[", "solution", "]"}]}], ",", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"j", "=", "1"}], ",", 
              RowBox[{"j", "<=", 
               RowBox[{"i", "-", "1"}]}], ",", 
              RowBox[{"j", "++"}], ",", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"solution", "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "1"}], "]"}], "]"}], "=", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"solution", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], "//.", 
                    RowBox[{"solution", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "1"}], "]"}], "]"}]}], "//", "Expand"}],
                   ")"}]}], ";"}], "\[IndentingNewLine]", "}"}]}], "]"}]}], 
           "]"}], ";"}], "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ProgressIndicator", "[", 
            RowBox[{"j", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}], ",", "\"\<\>\""}], 
          "}"}], "]"}]}], "]"}], ",", 
      RowBox[{"Row", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ProgressIndicator", "[", 
           RowBox[{
            RowBox[{"i", "-", "1"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{
               RowBox[{"Length", "[", "solution", "]"}], "-", "1"}]}], 
             "}"}]}], "]"}], ",", "\"\<\>\""}], "}"}], ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{"\"\< Simplify order \[Lambda]: \>\"", ",", 
           RowBox[{"i", "-", "1"}], ",", "\"\</\>\"", ",", 
           RowBox[{
            RowBox[{"Length", "[", "solution", "]"}], "-", "1"}]}], "}"}], 
         "]"}]}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"solution", "=", 
     RowBox[{"Flatten", "[", "solution", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"series", " ", "of", " ", 
     RowBox[{
      OverscriptBox["W", "~"], "[", "x", "]"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"W", "[", "x_", "]"}], "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Lambda]", "ll"], 
        RowBox[{"W\[Lambda]", "[", 
         RowBox[{"x", ",", "ll"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ll", ",", "0", ",", "cutoff\[Lambda]"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"W", "[", 
      RowBox[{"x_", ",", "\"\<sol\>\""}], "]"}], "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Lambda]", "ll"], 
         RowBox[{"W\[Lambda]", "[", 
          RowBox[{"x", ",", "ll"}], "]"}]}], "//.", "solution"}], ",", 
       RowBox[{"{", 
        RowBox[{"ll", ",", "0", ",", "cutoff\[Lambda]"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "memoisation", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Gamma]", "[", "0", "]"}], "}"}], ",", 
       RowBox[{"Cases", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", "solution", "}"}], "//", "Flatten"}], ",", 
         RowBox[{
          SuperscriptBox["\[Gamma]", 
           TagBox[
            RowBox[{"(", "n_", ")"}],
            Derivative],
           MultilineFunction->None], "[", "0", "]"}], ",", "\[Infinity]"}], 
        "]"}]}], "]"}], "//", "Union"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Gamma]", "[", "0", "]"}], "->", 
        RowBox[{"\[Gamma]Expl", "[", "0", "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Gamma]", 
          TagBox[
           RowBox[{"(", "n_", ")"}],
           Derivative],
          MultilineFunction->None], "[", "0", "]"}], ":>", 
        RowBox[{"\[Gamma]Expl", "[", "n", "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", 
    RowBox[{
    "nn", ",", "ll", ",", "degrees", ",", "constraint", ",", "buffer", ",", 
     "tmp", ",", "tmp2", ",", "tmp3", ",", "i", ",", "j"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.870957804808909*^9, 3.8709578164693413`*^9}, {
   3.87095793669965*^9, 3.8709581145286074`*^9}, {3.870958408232044*^9, 
   3.870958467882566*^9}, {3.870958537567381*^9, 3.870958552466772*^9}, {
   3.870958599237817*^9, 3.870958699505418*^9}, {3.870958745015686*^9, 
   3.87095874628751*^9}, {3.870959019041156*^9, 3.8709592231045833`*^9}, {
   3.8709594687173247`*^9, 3.870959501804759*^9}, {3.870959578191433*^9, 
   3.870959602026286*^9}, {3.870969341176446*^9, 3.870969405800335*^9}, {
   3.870969456062254*^9, 3.870969491869513*^9}, {3.8709696153817368`*^9, 
   3.8709696944979153`*^9}, {3.87096974352752*^9, 3.870969747509418*^9}, {
   3.8709697842344103`*^9, 3.870969788549418*^9}, {3.870969827795652*^9, 
   3.87096983667758*^9}, {3.87096987463101*^9, 3.870969919006951*^9}, {
   3.870969952646262*^9, 3.8709699742776737`*^9}, {3.870970013838324*^9, 
   3.870970053168875*^9}, {3.8709700912477493`*^9, 3.870970210776153*^9}, {
   3.870970246765277*^9, 3.870970347101444*^9}, {3.870970381583609*^9, 
   3.8709703858132663`*^9}, {3.870970439981009*^9, 3.870970441683296*^9}, {
   3.870970543306666*^9, 3.870970596414382*^9}, 3.870970639547496*^9, {
   3.870970687393458*^9, 3.870970723490839*^9}, {3.87097095027916*^9, 
   3.870970990456307*^9}, {3.870971431633389*^9, 3.870971458766561*^9}, {
   3.8709721532488394`*^9, 3.870972159139865*^9}, {3.870972209477504*^9, 
   3.8709722096363487`*^9}, {3.870972645864244*^9, 3.870972646389812*^9}, {
   3.870972683383211*^9, 3.870972717908719*^9}, {3.870972902143109*^9, 
   3.8709729817751503`*^9}, 3.8709731824663754`*^9, {3.870973407055419*^9, 
   3.870973407214135*^9}, {3.870973438863388*^9, 3.870973449676513*^9}, {
   3.87097356898691*^9, 3.870973594686902*^9}, 3.871031210346819*^9, {
   3.871038678995756*^9, 3.871038679173332*^9}, {3.871039137433517*^9, 
   3.871039137589178*^9}, {3.871046046626814*^9, 3.871046047897276*^9}, {
   3.871055752624596*^9, 3.871055797692135*^9}, {3.871056280090981*^9, 
   3.87105632620612*^9}, {3.87105647555879*^9, 3.871056484806719*^9}, {
   3.87105658189624*^9, 3.8710566489421883`*^9}, {3.871056751529683*^9, 
   3.871056783113743*^9}, {3.871056828538715*^9, 3.871056860993389*^9}, {
   3.871056895004611*^9, 3.871057018131304*^9}, {3.8710570559398203`*^9, 
   3.8710570837615147`*^9}, {3.871057248869232*^9, 3.871057257167239*^9}, {
   3.871057298010685*^9, 3.8710573257793403`*^9}, {3.871057435941917*^9, 
   3.871057436417298*^9}, {3.8710574794853363`*^9, 3.871057485327666*^9}, {
   3.871057517142145*^9, 3.871057550091874*^9}, {3.871057619166565*^9, 
   3.871057696918803*^9}, {3.871057827393366*^9, 3.871057830913788*^9}, {
   3.871058138084845*^9, 3.8710581479756937`*^9}, {3.871058335375379*^9, 
   3.8710583662063503`*^9}, {3.871058456137929*^9, 3.871058465822797*^9}, {
   3.871058496308215*^9, 3.871058504476933*^9}, {3.871058585885845*^9, 
   3.871058617716882*^9}, {3.871058733317828*^9, 3.871058736152834*^9}, {
   3.871058794879776*^9, 3.871058801348052*^9}, {3.87105894651486*^9, 
   3.871058970899935*^9}, {3.871059734942988*^9, 3.871059737339424*^9}, {
   3.871059873361242*^9, 3.871059874402424*^9}, {3.87106039813378*^9, 
   3.871060501495908*^9}, 3.871060580637883*^9, {3.871060676827366*^9, 
   3.8710607804444327`*^9}, {3.871060818569221*^9, 3.8710608431997147`*^9}, {
   3.871060886976373*^9, 3.8710608881914597`*^9}, 3.871061049811067*^9, {
   3.871061146387824*^9, 3.871061150625102*^9}, {3.871061370420149*^9, 
   3.871061381510314*^9}, {3.871061473807559*^9, 3.871061480024387*^9}, {
   3.871061607876762*^9, 3.871061613185827*^9}, {3.8710619903721733`*^9, 
   3.871062026758894*^9}, {3.871062118619869*^9, 3.871062120827873*^9}, {
   3.871062151676114*^9, 3.871062160947678*^9}, {3.8710622125779953`*^9, 
   3.871062239401026*^9}, {3.871062328635769*^9, 3.871062423439752*^9}, {
   3.8710624605736084`*^9, 3.871062824376893*^9}, {3.8710628818377*^9, 
   3.871062889449648*^9}, {3.871063297689338*^9, 3.871063323957539*^9}, {
   3.871063359996319*^9, 3.871063399967106*^9}, {3.8710634515561323`*^9, 
   3.871063479117883*^9}, {3.871063612042183*^9, 3.871063784461879*^9}, {
   3.871063823378948*^9, 3.8710638569258747`*^9}, {3.871063910878985*^9, 
   3.8710639198458548`*^9}, {3.871064007381173*^9, 3.871064007510995*^9}, {
   3.871064071471657*^9, 3.87106415203434*^9}, {3.8710642209451513`*^9, 
   3.871064227856274*^9}, {3.871064448537549*^9, 3.871064496493074*^9}, 
   3.871064542652791*^9, 3.871064605222907*^9, {3.87106467487497*^9, 
   3.8710646974378977`*^9}, {3.871091929574742*^9, 3.871091930818964*^9}, {
   3.8710922627751904`*^9, 3.871092279809935*^9}, {3.871092704301765*^9, 
   3.871092718745269*^9}, {3.8710927894956837`*^9, 3.871092789613823*^9}, {
   3.871092862117549*^9, 3.871092888433163*^9}, {3.871093210691587*^9, 
   3.871093229662485*^9}, {3.871093345989187*^9, 3.8710934590186*^9}, {
   3.871093833907658*^9, 3.871093839597657*^9}, 3.871093961084182*^9, {
   3.871094082095753*^9, 3.871094108211751*^9}, 3.871094367283475*^9, {
   3.871094461363611*^9, 3.871094488670689*^9}, 3.871094538331878*^9, {
   3.871094624396704*^9, 3.871094652219693*^9}, {3.871094710204029*^9, 
   3.871094711343844*^9}, {3.8710951586909637`*^9, 3.871095158848173*^9}, {
   3.8710953538261633`*^9, 3.871095389840163*^9}, {3.871095570359579*^9, 
   3.871095597521695*^9}, {3.871095777159131*^9, 3.871095841801199*^9}, {
   3.8710958866928797`*^9, 3.871095898363412*^9}, {3.87109593479113*^9, 
   3.871095964683957*^9}, {3.871096052226263*^9, 3.871096156296511*^9}, {
   3.871096203717361*^9, 3.871096217353711*^9}, {3.871096249169916*^9, 
   3.871096367547951*^9}, 3.871096400575745*^9, {3.871096436892848*^9, 
   3.8710965760314074`*^9}, 3.871096680958617*^9, 3.871096818187869*^9, {
   3.871096861214282*^9, 3.871096874313431*^9}, {3.8710969434244747`*^9, 
   3.871096994271536*^9}, {3.871097699143413*^9, 3.871097727111724*^9}, {
   3.871097778709652*^9, 3.871097790176209*^9}, {3.871099649845315*^9, 
   3.871099729135817*^9}, {3.871099816877207*^9, 3.8710998173305187`*^9}, 
   3.871100202150863*^9, {3.8711028069330063`*^9, 3.871102807087633*^9}, {
   3.871104325585573*^9, 3.871104325734641*^9}, {3.87110445843756*^9, 
   3.8711044606717453`*^9}, {3.8711045398247223`*^9, 3.87110456476059*^9}, {
   3.8711046153421593`*^9, 3.87110464028463*^9}, {3.871104677113302*^9, 
   3.871104682109008*^9}, {3.871104965578639*^9, 3.871104995264558*^9}, {
   3.871105087070121*^9, 3.871105104363395*^9}, {3.871105245365393*^9, 
   3.871105249915401*^9}, {3.871105284956036*^9, 3.871105286179502*^9}, {
   3.871105340335971*^9, 3.871105373463394*^9}, {3.8711432325558968`*^9, 
   3.87114324044534*^9}, {3.871386309187471*^9, 3.871386345671546*^9}, 
   3.871386481384273*^9, {3.871387568669579*^9, 3.871387569226164*^9}, {
   3.8713878266350594`*^9, 3.871387842640315*^9}, {3.87138812292584*^9, 
   3.871388153740377*^9}, {3.871388195003335*^9, 3.871388206998094*^9}, {
   3.871388252062828*^9, 3.871388254135936*^9}, 3.871388330668314*^9, 
   3.871388382724608*^9, 3.8713884171275063`*^9, {3.871388647676909*^9, 
   3.8713886540353947`*^9}, 3.871389039881889*^9, {3.871389539600298*^9, 
   3.871389543361174*^9}, {3.87139150073801*^9, 3.871391502254677*^9}, {
   3.8714061431443152`*^9, 3.871406144494751*^9}, {3.871457665306741*^9, 
   3.871457681707506*^9}, 3.871457723860044*^9, {3.871457757458963*^9, 
   3.871457814893092*^9}, {3.8714583344882183`*^9, 3.871458336597622*^9}, {
   3.871460748703495*^9, 3.871460792369487*^9}, 3.871461194771556*^9, {
   3.871461310446169*^9, 3.871461339052148*^9}, {3.8714614397630024`*^9, 
   3.871461439968707*^9}, {3.871461493829771*^9, 3.871461521857671*^9}, {
   3.871461666944761*^9, 3.871461672216659*^9}, {3.8714659665686483`*^9, 
   3.871465976893442*^9}, {3.871466220523158*^9, 3.87146622095098*^9}, {
   3.871466255649241*^9, 3.871466255895865*^9}, 3.871466292775076*^9, 
   3.871466685870833*^9, {3.871466913500447*^9, 3.871466914548225*^9}, {
   3.8715481022319317`*^9, 3.871548103593481*^9}, 3.871548199419097*^9, {
   3.871548233548392*^9, 3.871548247676308*^9}, {3.871548296717396*^9, 
   3.871548306872792*^9}, 3.87154848836602*^9, {3.871548524917807*^9, 
   3.871548525177822*^9}, {3.871551218497349*^9, 3.871551266919433*^9}, {
   3.87155131482762*^9, 3.871551316558831*^9}, {3.8715514854193683`*^9, 
   3.871551493722476*^9}, {3.871552256544381*^9, 3.871552257553787*^9}, {
   3.8715554740360723`*^9, 3.871555474460262*^9}, {3.871555833004438*^9, 
   3.871555834891854*^9}, {3.871556028043723*^9, 3.871556039294448*^9}, 
   3.8715564320253773`*^9, {3.871556545718504*^9, 3.8715565479660277`*^9}, {
   3.87155701633416*^9, 3.871557016989833*^9}, {3.871560381092976*^9, 
   3.871560381289692*^9}, {3.871560430167657*^9, 3.8715604317919407`*^9}, {
   3.871560560977035*^9, 3.8715605704805193`*^9}, {3.871560609941491*^9, 
   3.871560612034546*^9}, {3.871560662414454*^9, 3.87156066543762*^9}, {
   3.871561347012933*^9, 3.871561366592432*^9}, {3.871562417476384*^9, 
   3.871562418562605*^9}, {3.871562535940143*^9, 3.871562582921042*^9}, {
   3.872409358538413*^9, 3.872409359497727*^9}, {3.8724097554147983`*^9, 
   3.87240975583485*^9}, {3.872410560747407*^9, 3.872410566418577*^9}, {
   3.872410994651054*^9, 3.872411003850936*^9}, {3.872412434257327*^9, 
   3.872412467950474*^9}, {3.872412882638541*^9, 3.872412901758202*^9}, {
   3.8724131808186197`*^9, 3.872413197122529*^9}, {3.8724140661322308`*^9, 
   3.872414072948358*^9}, {3.8724141114462743`*^9, 3.8724141522167664`*^9}, {
   3.872414325782025*^9, 3.8724143487805634`*^9}, {3.872414487638479*^9, 
   3.872414488001424*^9}, {3.872415406216707*^9, 3.872415494542519*^9}, {
   3.8724155906641393`*^9, 3.872415601497645*^9}, {3.872415638124681*^9, 
   3.872415679220921*^9}, {3.872416537619147*^9, 3.872416545338337*^9}, {
   3.872416579380528*^9, 3.872416616113787*^9}, 3.872416710309985*^9, {
   3.872438310716064*^9, 3.872438367276354*^9}, {3.872439689064777*^9, 
   3.872439727042207*^9}, {3.872441413395954*^9, 3.87244142144569*^9}, {
   3.872441475326352*^9, 3.8724414845101*^9}, 3.87244200830938*^9, {
   3.872442328571065*^9, 3.872442333638168*^9}, {3.872443249166402*^9, 
   3.8724432511590548`*^9}, {3.872489463869437*^9, 3.872489488756754*^9}, {
   3.872489541423012*^9, 3.872489574030611*^9}, 3.872489616758216*^9, {
   3.872489661046715*^9, 3.8724896627150307`*^9}, {3.872489723202058*^9, 
   3.872489723557215*^9}, {3.872489788975265*^9, 3.8724897901329603`*^9}, {
   3.8724898314819717`*^9, 3.872489832554663*^9}, {3.872524656116945*^9, 
   3.872524688215643*^9}, {3.872524818842924*^9, 3.872524821514209*^9}, {
   3.87258921918013*^9, 3.8725892193583107`*^9}, {3.872941249223722*^9, 
   3.8729412566491117`*^9}, {3.8729412952677107`*^9, 3.872941295399187*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"5c394545-ba63-437c-8147-b65059f85c91"]
}, Closed]],

Cell[CellGroupData[{

Cell["Output", "Section",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936945574469*^9}, {3.86593707024278*^9, 
   3.865937074714643*^9}, {3.8709575859039783`*^9, 
   3.8709575873322678`*^9}},ExpressionUUID->"6551689e-7831-44c5-8ca8-\
aed649050a70"],

Cell["Print the solution.", "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
  3.913609634456526*^9, 3.9136097378468113`*^9}, {3.9136097754023333`*^9, 
  3.9136097813271728`*^9}, {3.913609870907922*^9, 3.913609893696911*^9}, {
  3.9136099320626717`*^9, 3.913609942943076*^9}, {3.9136100825222473`*^9, 
  3.913610172046305*^9}, {3.913610315469831*^9, 3.913610349494313*^9}, {
  3.913611423783412*^9, 3.913611424130363*^9}, {3.913619046968676*^9, 
  3.913619052991857*^9}},ExpressionUUID->"1c1c9fb4-ef32-4612-9231-\
0312d5521b8d"],

Cell[BoxData[
 RowBox[{"W", "[", 
  RowBox[{"x", ",", "\"\<sol\>\""}], "]"}]], "Input",
 CellChangeTimes->{
  3.870971492428528*^9, {3.870971850341679*^9, 3.87097185089976*^9}, {
   3.8714608654274473`*^9, 3.87146087153986*^9}, {3.871466202194028*^9, 
   3.871466215235884*^9}, {3.8714662517636223`*^9, 3.871466265819468*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"9263b5a0-8c58-42f5-a2f7-b23ed3e18894"],

Cell[BoxData[{
 RowBox[{"Print", "[", 
  "\"\<(\!\(\*OverscriptBox[\(W\), \(~\)]\)[2\[Pi]] in \[ScriptCapitalN]=\!\(\
\*SuperscriptBox[\(2\), \(*\)]\) SYM) - (\!\(\*OverscriptBox[\(W\), \
\(~\)]\)[2\[Pi]] in \[ScriptCapitalN]=4 SYM)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"W", "[", 
      RowBox[{"1", ",", "\"\<sol\>\""}], "]"}], "//.", "solution"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ",", "0", ",", "cutoff\[Lambda]"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"%", "-", 
    RowBox[{"(", 
     RowBox[{"%", "/.", 
      RowBox[{"{", 
       RowBox[{"\[Gamma]", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "x", "}"}], ",", " ", "2"}], "]"}]}], "}"}]}], ")"}]}],
    ",", "\[Lambda]", ",", "Expand"}], "]"}]}], "Input",
 CellChangeTimes->{{3.870971550541059*^9, 3.870971569850138*^9}, {
   3.870971656385936*^9, 3.8709716949750433`*^9}, {3.8709725525566487`*^9, 
   3.8709725564427*^9}, {3.870972603903905*^9, 3.87097260919748*^9}, {
   3.870973019641699*^9, 3.870973121683909*^9}, 3.8709731706161623`*^9, {
   3.87097342254499*^9, 3.870973423358129*^9}, {3.870974142373513*^9, 
   3.8709741483888483`*^9}, {3.871007937166368*^9, 3.871007939214229*^9}, {
   3.871009137439795*^9, 3.8710091408203573`*^9}, 3.871032647706358*^9, {
   3.8711021598897133`*^9, 3.87110216033285*^9}, {3.871457870993508*^9, 
   3.871457871123148*^9}, {3.871458032114963*^9, 3.871458097301368*^9}, {
   3.87146040738552*^9, 3.871460426174024*^9}, {3.871460505018549*^9, 
   3.871460529832398*^9}, {3.871460644049642*^9, 3.871460644727214*^9}, 
   3.8714659891371994`*^9, {3.871466667194584*^9, 3.871466677889153*^9}, {
   3.871563080372868*^9, 3.871563080964467*^9}, {3.913623732237467*^9, 
   3.913623732785906*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"7d7529c6-5f75-47fc-a360-fcc7ab033c53"]
}, Closed]],

Cell[CellGroupData[{

Cell["Check solution", "Section",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936945574469*^9}, {3.86593712508016*^9, 
   3.865937127326461*^9}, {3.865937386997385*^9, 3.865937394440253*^9}, {
   3.865946064050818*^9, 
   3.865946064224847*^9}},ExpressionUUID->"f56105d8-a196-4f04-b358-\
02a3cced282a"],

Cell["Check the solution solves the loop equation.", "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
  3.913609634456526*^9, 3.9136097378468113`*^9}, {3.9136097754023333`*^9, 
  3.9136097813271728`*^9}, {3.913609870907922*^9, 3.913609893696911*^9}, {
  3.9136099320626717`*^9, 3.913609942943076*^9}, {3.9136100825222473`*^9, 
  3.913610230439556*^9}, {3.9136114387241993`*^9, 3.913611457525199*^9}, {
  3.913619068555216*^9, 
  3.913619079365757*^9}},ExpressionUUID->"8c5cd322-3745-4827-9d86-\
eb685dd0db2f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ParallelTable", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"first", " ", "term"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"equation", "=", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"W\[Lambda]", "[", 
           RowBox[{"x", ",", "ll"}], "]"}], ",", "x"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"second", " ", "term"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"equation", "=", 
        RowBox[{"equation", "-", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"W\[Lambda]", "[", 
                RowBox[{"s", ",", "nn"}], "]"}], " ", 
               RowBox[{"W\[Lambda]", "[", 
                RowBox[{
                 RowBox[{"x", "-", "s"}], ",", 
                 RowBox[{"ll", "-", "nn", "-", "1"}]}], "]"}]}], "4"], ",", 
             RowBox[{"{", 
              RowBox[{"nn", ",", "0", ",", 
               RowBox[{"ll", "-", "1"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", "0", ",", "x"}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"third", " ", "term"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"tmp", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"-", " ", 
           SuperscriptBox["Double\[Omega]p", "\[Epsilon]"]}], " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            FractionBox[
             RowBox[{
              RowBox[{"W\[Lambda]", "[", 
               RowBox[{
                RowBox[{"\[ImaginaryI]", " ", "Double\[Omega]p"}], ",", 
                "nn"}], "]"}], " ", 
              RowBox[{"W\[Lambda]", "[", 
               RowBox[{
                RowBox[{"x", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "Double\[Omega]p"}]}], ",", 
                RowBox[{"ll", "-", "nn", "-", "1"}]}], "]"}]}], "4"], ",", 
            RowBox[{"{", 
             RowBox[{"nn", ",", "0", ",", 
              RowBox[{"ll", "-", "1"}]}], "}"}]}], "]"}]}], "//", 
         "Expand"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"tmp", "=", 
        RowBox[{"tmp", "/.", 
         RowBox[{"{", 
          RowBox[{
           SuperscriptBox["Double\[Omega]p", "n_"], ":>", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"OddQ", "[", 
              RowBox[{
               RowBox[{"n", "-", "\[Epsilon]"}], "//", "Simplify"}], "]"}], 
             ",", 
             RowBox[{
              RowBox[{
               FractionBox["1", "\[ImaginaryI]"], 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], 
                 RowBox[{
                  FractionBox[
                   RowBox[{"n", "-", "\[Epsilon]", "+", "1"}], "2"], "//", 
                  "Simplify"}]], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"2", " ", "\[Pi]"}], ")"}], 
                  RowBox[{"n", "-", "\[Epsilon]", "+", "1"}]], 
                 RowBox[{"(", 
                  RowBox[{"n", "-", "\[Epsilon]", "+", "1"}], ")"}]}]], 
               RowBox[{"D", "[", 
                RowBox[{
                 RowBox[{"\[Gamma]", "[", "x", "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", 
                   RowBox[{
                    RowBox[{"n", "-", "\[Epsilon]", "+", "1"}], "//", 
                    "Simplify"}]}], "}"}]}], "]"}]}], "/.", 
              RowBox[{"x", "->", "0"}]}], ",", "0"}], "]"}]}], "}"}]}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"equation", "=", 
        RowBox[{"equation", "+", "tmp"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", "sum", " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"tmp", "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"CoefficientList", "[", 
              RowBox[{"equation", ",", 
               RowBox[{"{", 
                RowBox[{"\[Lambda]", ",", "x"}], "}"}]}], "]"}], "/.", 
             "solution"}], "//", "Expand"}], "//", "Flatten"}], "//", 
          "Union"}], ")"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Order \>\"", ",", "ll", ",", "\"\<: \>\"", ",", 
         RowBox[{
          RowBox[{"tmp", "==", 
           RowBox[{"{", "}"}]}], "||", 
          RowBox[{"tmp", "==", 
           RowBox[{"{", "0", "}"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]",
       "\[IndentingNewLine]", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"ll", ",", "cutoff\[Lambda]"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<FinestGrained\>\""}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"nn", ",", "ll", ",", "equation", ",", "tmp"}], "]"}]}], "Input",
 CellChangeTimes->{
  3.865936971026294*^9, {3.86593705757449*^9, 3.865937082211556*^9}, 
   3.865937146044859*^9, {3.86593717873207*^9, 3.865937205151644*^9}, {
   3.865937244520366*^9, 3.865937315679853*^9}, {3.865937468465852*^9, 
   3.865937470820477*^9}, {3.865939887048714*^9, 3.865939893621881*^9}, {
   3.865940501856893*^9, 3.865940510241823*^9}, {3.865940635139469*^9, 
   3.865940638685514*^9}, 3.865941144465618*^9, {3.8659413174038343`*^9, 
   3.865941318814501*^9}, {3.865941354974965*^9, 3.865941403840399*^9}, {
   3.8659414400497828`*^9, 3.865941488650497*^9}, {3.865941518978887*^9, 
   3.86594152025114*^9}, {3.8659415507873516`*^9, 3.865941676277081*^9}, {
   3.8659417227229557`*^9, 3.865941754500987*^9}, {3.865941791389076*^9, 
   3.865941965901643*^9}, {3.865942071508246*^9, 3.865942147313405*^9}, {
   3.865942191141983*^9, 3.865942193358811*^9}, {3.865942586680101*^9, 
   3.865942588682555*^9}, {3.865942618953053*^9, 3.86594262725034*^9}, {
   3.86594267674188*^9, 3.865942721145672*^9}, 3.865942982083275*^9, {
   3.865943228011923*^9, 3.865943229456962*^9}, {3.871641737466645*^9, 
   3.8716417375796223`*^9}, {3.871641796728918*^9, 3.871641879667665*^9}, {
   3.8716419549307604`*^9, 3.871641993781025*^9}, {3.871642075694307*^9, 
   3.871642130946552*^9}, {3.871642195565167*^9, 3.871642228758178*^9}, {
   3.8716425856556387`*^9, 3.871642667219943*^9}, {3.8716427190715833`*^9, 
   3.871642733762089*^9}, {3.871642836636399*^9, 3.871642865465125*^9}, {
   3.871642935294652*^9, 3.871642976599111*^9}, {3.8716430730088253`*^9, 
   3.871643093703787*^9}, {3.871643344203698*^9, 3.8716433453284383`*^9}, {
   3.871643388536377*^9, 3.871643395872454*^9}, 3.871643485896262*^9, {
   3.8716435349149933`*^9, 3.8716435389920464`*^9}, {3.871643587060088*^9, 
   3.871643596854464*^9}, {3.871643651336974*^9, 3.871643651468958*^9}, 
   3.8716437506731367`*^9, {3.87164393217611*^9, 3.871643975900234*^9}, {
   3.871644017415526*^9, 3.871644044100772*^9}, {3.87164416615378*^9, 
   3.871644194797948*^9}, {3.871644375683187*^9, 3.871644392587812*^9}, {
   3.871644469635749*^9, 3.871644493409128*^9}, {3.871644577233727*^9, 
   3.871644582362099*^9}, {3.871644682607269*^9, 3.8716446944476204`*^9}, {
   3.871644891455864*^9, 3.871644919304549*^9}, {3.8716450217410502`*^9, 
   3.871645032162117*^9}, {3.871645264799425*^9, 3.871645288715509*^9}, {
   3.8716455647348623`*^9, 3.871645569615614*^9}, {3.871652141836871*^9, 
   3.871652269409692*^9}, {3.871652309359194*^9, 3.8716524562627363`*^9}, {
   3.8716525073764467`*^9, 3.871652535428217*^9}, {3.871652932342634*^9, 
   3.871652935682532*^9}, {3.871652967311017*^9, 3.871652998385569*^9}, {
   3.8716531576815434`*^9, 3.871653186992827*^9}, {3.871654215132666*^9, 
   3.87165422428046*^9}, {3.871654256774396*^9, 3.871654317884419*^9}, {
   3.871654350037491*^9, 3.871654456788151*^9}, {3.871654543869784*^9, 
   3.8716545452543583`*^9}, {3.872392364503604*^9, 3.872392405323413*^9}, {
   3.872392500152173*^9, 3.872392500340541*^9}, {3.872392557867663*^9, 
   3.872392650027825*^9}, {3.872393027469481*^9, 3.87239303037948*^9}, {
   3.872393142359774*^9, 3.872393155779912*^9}, {3.872393659709301*^9, 
   3.872393659891364*^9}, {3.872394764142956*^9, 3.872394764574256*^9}, {
   3.872394959985291*^9, 3.872394960548193*^9}, {3.872395054404649*^9, 
   3.8723950820738482`*^9}, {3.872395249525329*^9, 3.872395250145216*^9}, {
   3.872395321179461*^9, 3.872395352223227*^9}, {3.8723954651005692`*^9, 
   3.872395495589032*^9}, {3.872410555606888*^9, 3.872410556638205*^9}, {
   3.872413291714736*^9, 3.8724133087930737`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"13317815-8529-4780-b94e-1fbab2afe672"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1352, 847},
WindowMargins->{{-1663, Automatic}, {Automatic, -57}},
Magnification:>0.75 Inherited,
FrontEndVersion->"14.0 for Mac OS X x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2e5e69aa-8cf1-492a-bb6f-61b0191e01c1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 760, 14, 27, "Text",ExpressionUUID->"06ceb3dd-d477-4bfb-8b35-11c1792cd827"],
Cell[CellGroupData[{
Cell[1343, 38, 1116, 25, 76, "Title",ExpressionUUID->"c504c30a-b132-4a3e-8767-dca8bd57c557"],
Cell[2462, 65, 1948, 46, 119, "Text",ExpressionUUID->"34a1059a-6648-4f1f-a65d-67bcf49f9817"],
Cell[CellGroupData[{
Cell[4435, 115, 1975, 28, 51, "Section",ExpressionUUID->"829059d3-4601-4dd4-a310-d4a1e4530d94"],
Cell[6413, 145, 1096, 22, 28, "Text",ExpressionUUID->"da1020df-aac5-4cf6-b139-5ceb2407f040"],
Cell[7512, 169, 4434, 75, 105, "Input",ExpressionUUID->"45bd2875-e620-45be-843d-2dd3bd39c8b4"]
}, Closed]],
Cell[CellGroupData[{
Cell[11983, 249, 2021, 28, 41, "Section",ExpressionUUID->"4ddfb40b-41ec-4e72-91a7-87d58647d633"],
Cell[14007, 279, 476, 7, 27, "Text",ExpressionUUID->"2ee16c2e-22fb-49b9-9182-75f4df6a3720"],
Cell[14486, 288, 5427, 133, 125, "Input",ExpressionUUID->"74c3b9ac-a6b3-4160-8d51-386c6864e764"],
Cell[19916, 423, 29066, 612, 1060, "Input",ExpressionUUID->"5c394545-ba63-437c-8147-b65059f85c91"]
}, Closed]],
Cell[CellGroupData[{
Cell[49019, 1040, 1927, 27, 41, "Section",ExpressionUUID->"6551689e-7831-44c5-8ca8-aed649050a70"],
Cell[50949, 1069, 552, 8, 27, "Text",ExpressionUUID->"1c1c9fb4-ef32-4612-9231-0312d5521b8d"],
Cell[51504, 1079, 405, 7, 24, "Input",ExpressionUUID->"9263b5a0-8c58-42f5-a2f7-b23ed3e18894"],
Cell[51912, 1088, 1959, 40, 58, "Input",ExpressionUUID->"7d7529c6-5f75-47fc-a360-fcc7ab033c53"]
}, Closed]],
Cell[CellGroupData[{
Cell[53908, 1133, 1981, 28, 41, "Section",ExpressionUUID->"f56105d8-a196-4f04-b358-02a3cced282a"],
Cell[55892, 1163, 533, 8, 27, "Text",ExpressionUUID->"8c5cd322-3745-4827-9d86-eb685dd0db2f"],
Cell[56428, 1173, 8869, 180, 372, "Input",ExpressionUUID->"13317815-8529-4780-b94e-1fbab2afe672"]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/Solver_N=2star_SYM_numeric.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     65299,       1302]
NotebookOptionsPosition[     63212,       1261]
NotebookOutlinePosition[     63645,       1278]
CellTagsIndexPosition[     63602,       1275]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This is an ancillary file of the paper ",
 StyleBox["Loop equations for generalised eigenvalue models",
  FontSlant->"Italic"],
 " (https://arxiv.org/abs/2402.13835) by Edoardo Vescovi and Konstantin \
Zarembo."
}], "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
   3.913609634456526*^9, 3.9136097378468113`*^9}, {3.913609775402334*^9, 
   3.913609781327173*^9}, {3.9136099502496357`*^9, 3.913610010911634*^9}, {
   3.913610041480835*^9, 3.913610042618767*^9}, {3.913610388115774*^9, 
   3.913610437962192*^9}, {3.913610483296958*^9, 3.913610512758235*^9}, {
   3.913610579421833*^9, 3.913610580508596*^9}, 3.9181003069888678`*^9, 
   3.918100398256764*^9},ExpressionUUID->"bc6f5142-3665-478d-9082-\
229580e213e4"],

Cell[CellGroupData[{

Cell[TextData[{
 "Solve loop equation in planar ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalN]", "=", 
    RowBox[{
     SuperscriptBox["2", "*"], " ", "SYM"}]}], TraditionalForm]],
  ExpressionUUID->"795aadd2-77df-49e7-a99b-d727407f4289"],
 " for specific value of ",
 StyleBox["M",
  FontSlant->"Italic"]
}], "Title",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGBQBWIQnZf07KLamdeOhxw+XAHRh91C74PoT9/KwHSIx7XS
rHOvHY/lfgbTgZNMZs0//9pxSoIzmJaTtOtcAaQtZ+eD6QfnVip6XX7t+GTt
VzAt8vze2zAgfcX5NZi+WsE9+/otoLytEJi+w3r3syfbG8dEje5vILotg3nD
Kqs3jnX/vDeB6Ak+2zf+A9LHgvaCaZUPPcvu2bxxnLS0cDmIbkh8MSHW9o1j
WsfyiSA66UbUVhAtcysHTKu47ZrEYf/G0ejzgckgetkVlz26QFpg7/ODILra
/lCBG5DWSfUpBtFsd/ymBwPpmNLA+SC64JiyZCiQ7jW7CabrrJqii4H0BWP7
GBDNElFybwGQzvp+DEz3qvu5nQPSNrsXgumYE9Ucl4E0w8SjYNru84O4jQ5v
HB1UPseD6BeGTHa7S984xrVVgmm3LdMEw8qB4fBqKZiW+31Z7GzVG0eLsoni
ILog7q88iP6dKaQAoueUp6uC6F3iQloguslS6nv5kjeOXuUJYNrqW1lcyrU3
ji0h2Ykgmq2v5ITz9TeOSip1YNpp81lhFyC9N+k9mNa5tWaXF5D2u8+zG0Qn
zXnFkAGk5W5rsIBohWxZC9EbbxxX+hmC6ef1/muWaLx1nOF9dzuIBgCHDDM9

  "],ExpressionUUID->"6169686b-b11c-48e4-8e75-6c52565f85f5"],

Cell[TextData[{
 "These instructions solve the loop equation in section 4.3.2 and reproduce \
the results therein:\n- quit the  kernel,\n- set the parameters in ",
 StyleBox["Input",
  FontSlant->"Italic"],
 ",",
 StyleBox["\n",
  FontSlant->"Italic"],
 "- run ",
 StyleBox["Solver",
  FontSlant->"Italic"],
 " and ",
 StyleBox["Output",
  FontSlant->"Italic"],
 ",",
 StyleBox["\n",
  FontSlant->"Italic"],
 "- notice the solution in ",
 StyleBox["Output",
  FontSlant->"Italic"],
 ",",
 StyleBox["\n",
  FontSlant->"Italic"],
 "- run ",
 StyleBox["Check solution ",
  FontSlant->"Italic"],
 "(optional)."
}], "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
   3.913609634456526*^9, 3.9136097378468113`*^9}, {3.9136097754023333`*^9, 
   3.9136097813271728`*^9}, {3.9136099502496357`*^9, 3.913610010911634*^9}, {
   3.913610041480835*^9, 3.913610042618767*^9}, {3.913610388115774*^9, 
   3.913610437962192*^9}, {3.913610483296958*^9, 3.913610512758235*^9}, {
   3.913610583288256*^9, 3.9136107534111032`*^9}, {3.9136107890660152`*^9, 
   3.913610820710314*^9}, {3.913610946933335*^9, 3.913610950502183*^9}, {
   3.913611191796821*^9, 3.913611228402954*^9}, {3.913611781648217*^9, 
   3.913611836193552*^9}, {3.913611867159374*^9, 3.913611971281488*^9}, 
   3.913612068878147*^9, {3.913612127218475*^9, 3.9136121277456203`*^9}, {
   3.913612172214293*^9, 3.913612376622118*^9}, {3.91361241532167*^9, 
   3.913612437280418*^9}, {3.913616940668408*^9, 3.913616945203446*^9}, {
   3.913617050561743*^9, 3.913617058933626*^9}, {3.913617159570428*^9, 
   3.913617160706707*^9}, {3.913617210092381*^9, 3.913617213887448*^9}, {
   3.913617309185832*^9, 3.913617352551916*^9}, {3.913618406139766*^9, 
   3.913618408556404*^9}, {3.913622515889429*^9, 3.913622516757995*^9}, 
   3.913622846229682*^9, 
   3.913623056695504*^9},ExpressionUUID->"2d844c29-cbdf-463c-87cf-\
55d5ab5887be"],

Cell[CellGroupData[{

Cell["Input", "Section",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936939856865*^9}, {3.865937118325711*^9, 
   3.8659371212606697`*^9}, {3.869916236606555*^9, 
   3.869916237098647*^9}},ExpressionUUID->"1473c33f-6818-461b-aa72-\
3f9345f2b286"],

Cell[TextData[{
 "Set the precision",
 StyleBox[" ",
  FontSlant->"Italic"],
 "and the paramet",
 "ers ",
 StyleBox["M ",
  FontSlant->"Italic"],
 "and  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["l", "max"], TraditionalForm]],ExpressionUUID->
  "3c85dfc5-83f7-4246-8f2e-15350157f352"],
 " of the solution."
}], "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
   3.913609634456526*^9, 3.9136097378468113`*^9}, {3.9136097754023333`*^9, 
   3.9136097813271728`*^9}, {3.913609870907922*^9, 3.913609893696911*^9}, {
   3.913609935756322*^9, 3.913609938173058*^9}, {3.913609976036118*^9, 
   3.91360998233666*^9}, {3.913610021129843*^9, 3.91361007116516*^9}, 
   3.913610106130158*^9, {3.913610975355736*^9, 3.913610976587679*^9}, {
   3.913611041592592*^9, 3.913611100516836*^9}, {3.9136111328218737`*^9, 
   3.913611157639163*^9}, {3.913611222430569*^9, 3.913611259088625*^9}, {
   3.913611343235773*^9, 3.913611401556069*^9}, {3.913618505989008*^9, 
   3.913618586419743*^9}, {3.913621742247678*^9, 3.913621742835059*^9}, {
   3.913621989172387*^9, 3.913622041167615*^9}, {3.913622550776882*^9, 
   3.913622550955888*^9}},ExpressionUUID->"5e81b23b-ba03-47eb-b489-\
3468f538f780"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"mass", " ", "and", " ", "number", " ", "of", " ", "digits"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M", "=", "0.1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"prec", "=", "1000"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M", "=", 
     RowBox[{"SetPrecision", "[", 
      RowBox[{"M", ",", "prec"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "max", " ", "power", " ", "of", " ", "\[Lambda]", " ", "in", " ", 
     "solution"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cutoff\[Lambda]", "=", "50"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "conventions", " ", "are", " ", "changed", " ", "for", " ", "numerical", 
     " ", "stability"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "x", " ", "was", " ", "rescaled", " ", "such", " ", "that", " ", "the", 
     " ", "Wilson", " ", "loop", " ", "is", " ", 
     RowBox[{"W", "[", "1", "]"}], " ", "and", " ", "not", " ", 
     RowBox[{"W", "[", 
      RowBox[{"2", "\[Pi]"}], "]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "the", " ", "expansion", " ", "is", " ", "in", " ", "\[Lambda]", " ", 
     "and", " ", "not", " ", "in", " ", 
     RowBox[{"\[Lambda]", "/", 
      RowBox[{"(", 
       RowBox[{"16", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.870957764625821*^9, 3.870957771131219*^9}, {
   3.870970366364902*^9, 3.870970366508088*^9}, {3.870970404112133*^9, 
   3.870970404203195*^9}, {3.870971730991679*^9, 3.870971731574437*^9}, {
   3.8710101690264378`*^9, 3.871010169298212*^9}, 3.87101021564918*^9, {
   3.871011060495184*^9, 3.871011062746014*^9}, {3.871011697638616*^9, 
   3.871011697986241*^9}, {3.871037565941971*^9, 3.87103756604852*^9}, {
   3.87103802433882*^9, 3.871038024469315*^9}, {3.871039657755887*^9, 
   3.871039657900332*^9}, {3.871040442008263*^9, 3.8710404420985327`*^9}, {
   3.871042173401129*^9, 3.871042173489462*^9}, 3.8710645737863007`*^9, {
   3.871064626758194*^9, 3.871064627594488*^9}, 3.87109301148317*^9, {
   3.8710980275034533`*^9, 3.871098027606182*^9}, {3.871099259790073*^9, 
   3.871099262965394*^9}, {3.871100727766661*^9, 3.871100732681157*^9}, {
   3.871101753977118*^9, 3.8711017555584*^9}, {3.871104284855847*^9, 
   3.8711042868312078`*^9}, {3.871105361150412*^9, 3.8711053781681557`*^9}, {
   3.8711085736876917`*^9, 3.8711085741894603`*^9}, {3.871108609442398*^9, 
   3.871108698111092*^9}, {3.871108884835555*^9, 3.8711088850088*^9}, {
   3.8711089311546*^9, 3.871108931481661*^9}, {3.871109770769199*^9, 
   3.8711097713067102`*^9}, {3.871109841803203*^9, 3.871109916261366*^9}, {
   3.871110007553689*^9, 3.8711100076416693`*^9}, {3.8711102461815658`*^9, 
   3.871110250440338*^9}, {3.871110586915144*^9, 3.871110587000198*^9}, {
   3.8711114411392717`*^9, 3.871111441329706*^9}, {3.8711115725611*^9, 
   3.871111572671609*^9}, {3.871111693858506*^9, 3.871111695193111*^9}, {
   3.8711125360219393`*^9, 3.8711125363067913`*^9}, {3.871113144721079*^9, 
   3.871113159724369*^9}, 3.8711142054047613`*^9, {3.871114720584835*^9, 
   3.871114721491705*^9}, {3.871114779720902*^9, 3.871114787005719*^9}, {
   3.871115416311749*^9, 3.8711154163777013`*^9}, {3.871118828956603*^9, 
   3.87111883221384*^9}, {3.871119108436215*^9, 3.8711191290263577`*^9}, {
   3.8711223080213842`*^9, 3.871122308205226*^9}, {3.871220617633895*^9, 
   3.8712206258486004`*^9}, {3.871224185057435*^9, 3.871224188332488*^9}, {
   3.871224327157322*^9, 3.871224333457713*^9}, {3.871386051329495*^9, 
   3.871386051438593*^9}, {3.871386099443866*^9, 3.871386233157629*^9}, {
   3.871386380730677*^9, 3.871386381446156*^9}, {3.871389082462912*^9, 
   3.871389083939189*^9}, {3.87138912438568*^9, 3.871389125798084*^9}, 
   3.871389342641872*^9, {3.871391183236128*^9, 3.871391184851847*^9}, {
   3.871403154118658*^9, 3.871403154474239*^9}, {3.871404251730344*^9, 
   3.8714042518588963`*^9}, {3.871404707751405*^9, 3.8714047102908173`*^9}, {
   3.871404856461129*^9, 3.871404861399907*^9}, {3.871405314965445*^9, 
   3.871405315241219*^9}, {3.871405399581699*^9, 3.871405400052817*^9}, {
   3.8714055284647503`*^9, 3.871405528934454*^9}, 3.87140573314036*^9, {
   3.871406212799975*^9, 3.871406224037341*^9}, {3.871406276376915*^9, 
   3.8714062765320807`*^9}, {3.871406603691324*^9, 3.871406603905258*^9}, {
   3.871407141380939*^9, 3.871407179244793*^9}, {3.871407444897697*^9, 
   3.87140749364559*^9}, {3.871407949403557*^9, 3.871407950682818*^9}, {
   3.871408027771798*^9, 3.871408030918655*^9}, {3.871408750974759*^9, 
   3.871408753294525*^9}, {3.871438387653985*^9, 3.871438389699066*^9}, {
   3.871438911721748*^9, 3.871438911875165*^9}, {3.871439010066012*^9, 
   3.871439101307146*^9}, {3.871439153374859*^9, 3.871439153525592*^9}, {
   3.871439299744492*^9, 3.871439300532782*^9}, {3.871439884268678*^9, 
   3.871439884617385*^9}, {3.871440471350823*^9, 3.871440471480712*^9}, {
   3.871441442856039*^9, 3.8714414459537983`*^9}, {3.871441978047742*^9, 
   3.871441981535514*^9}, {3.871442336153064*^9, 3.871442380154379*^9}, {
   3.871443229985287*^9, 3.871443239971303*^9}, 3.8714435739736433`*^9, {
   3.871443662871069*^9, 3.87144366404697*^9}, {3.871443724599877*^9, 
   3.871443725103825*^9}, {3.871443765965128*^9, 3.871443771300233*^9}, {
   3.871445434339364*^9, 3.871445436945478*^9}, {3.871445517734764*^9, 
   3.8714455202411203`*^9}, {3.871454466880282*^9, 3.871454466977932*^9}, 
   3.871456905430387*^9, {3.87146159377315*^9, 3.871461593872357*^9}, 
   3.871461724508033*^9, 3.8714621036392727`*^9, {3.8714621395498867`*^9, 
   3.8714621398140574`*^9}, {3.871462271967613*^9, 3.871462278977284*^9}, {
   3.871462593941627*^9, 3.8714626000134*^9}, 3.871462827251451*^9, {
   3.871464190595485*^9, 3.871464190723571*^9}, {3.871464479585508*^9, 
   3.871464479664696*^9}, {3.871464633442646*^9, 3.871464642344865*^9}, {
   3.871464747270389*^9, 3.871464747869079*^9}, {3.871465014364114*^9, 
   3.871465014471018*^9}, {3.871465567309196*^9, 3.8714655678628073`*^9}, {
   3.871467324287183*^9, 3.871467339785455*^9}, {3.8714681682963743`*^9, 
   3.871468168447302*^9}, {3.871469233887342*^9, 3.871469234026425*^9}, {
   3.871469316491028*^9, 3.871469348468698*^9}, {3.87146954230248*^9, 
   3.871469542508956*^9}, {3.871469720119101*^9, 3.871469720432942*^9}, {
   3.871469942663945*^9, 3.871469951513336*^9}, {3.871478706202774*^9, 
   3.871478725733388*^9}, {3.871485488814314*^9, 3.871485488933401*^9}, {
   3.87148650994003*^9, 3.871486510073826*^9}, {3.871487915672207*^9, 
   3.871487916418425*^9}, {3.871494198557868*^9, 3.871494198693578*^9}, {
   3.871494239001198*^9, 3.871494239040984*^9}, {3.871529748339026*^9, 
   3.871529748858214*^9}, {3.871540407950299*^9, 3.871540415289226*^9}, {
   3.871564396695058*^9, 3.871564405181582*^9}, {3.871564947860269*^9, 
   3.871564948178686*^9}, {3.8716468771506567`*^9, 3.87164687886661*^9}, {
   3.871648653727895*^9, 3.871648654870039*^9}, {3.871650813761366*^9, 
   3.871650822646903*^9}, {3.8716527360778084`*^9, 3.871652736247464*^9}, {
   3.871654156153674*^9, 3.871654174966867*^9}, {3.871655034532164*^9, 
   3.871655034657694*^9}, {3.871655226460961*^9, 3.871655238504686*^9}, {
   3.871698472551504*^9, 3.87169847262941*^9}, {3.871701812302805*^9, 
   3.871701836680386*^9}, {3.872670282577383*^9, 3.872670282796479*^9}, {
   3.872938427061525*^9, 3.8729384338007793`*^9}, {3.873030792732763*^9, 
   3.873030810265277*^9}, {3.873094706704187*^9, 3.873094707421297*^9}, {
   3.913618623905129*^9, 3.913618624272691*^9}, {3.9136249899406023`*^9, 
   3.913624990038085*^9}, {3.913626661666512*^9, 
   3.913626661769407*^9}},ExpressionUUID->"892b60a0-2cb8-400b-b251-\
d0134b9fa20e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Solver", "Section",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936939856865*^9}, {3.865937118325711*^9, 
   3.8659371212606697`*^9}, 3.8699163128635473`*^9, {3.870009272716369*^9, 
   3.870009292733512*^9}, {3.871098241884614*^9, 3.871098242023265*^9}, {
   3.8713864287211447`*^9, 
   3.871386428883235*^9}},ExpressionUUID->"9bac6cd4-86c5-43a9-a64d-\
1dba9a960e55"],

Cell["Find the coefficients of the solution.", "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
  3.913609634456526*^9, 3.9136097378468113`*^9}, {3.9136097754023333`*^9, 
  3.9136097813271728`*^9}, {3.913609870907922*^9, 3.913609893696911*^9}, {
  3.9136099320626717`*^9, 3.913609942943076*^9}, {3.9136100825222473`*^9, 
  3.913610147329792*^9}, {3.913611404208797*^9, 
  3.913611406772009*^9}},ExpressionUUID->"5e1b6f50-d834-4f20-85d7-\
a242a4019afe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"n", "-", 
    RowBox[{"th", " ", "derivative", " ", "of", " ", "\[Gamma]"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Gamma]Expl", "[", "n_", "]"}], ":=", 
    RowBox[{"Switch", "[", 
     RowBox[{"n", ",", "0", ",", "2", ",", "2", ",", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "EulerGamma"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"HurwitzZeta", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
            RowBox[{"HurwitzZeta", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}]}], ")"}]}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "-", 
            RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "+", 
            RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}]}], ")"}]}], ",", 
      "_", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"EvenQ", "[", "n", "]"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"n", "/", "2"}]], 
         RowBox[{"n", "!"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Zeta", "[", 
             RowBox[{"n", "-", "1"}], "]"}]}], "-", 
           RowBox[{"HurwitzZeta", "[", 
            RowBox[{
             RowBox[{"n", "-", "1"}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
           RowBox[{"HurwitzZeta", "[", 
            RowBox[{
             RowBox[{"n", "-", "1"}], ",", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "M", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"HurwitzZeta", "[", 
               RowBox[{"n", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
              RowBox[{"HurwitzZeta", "[", 
               RowBox[{"n", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}]}], ")"}]}]}], 
          ")"}]}], ",", "0"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Gamma]Expl", "[", "2", "]"}], "/", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{"n", "/", "2"}]], 
          RowBox[{"n", "!"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"Zeta", "[", 
              RowBox[{"n", "-", "1"}], "]"}]}], "-", 
            RowBox[{"HurwitzZeta", "[", 
             RowBox[{
              RowBox[{"n", "-", "1"}], ",", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
            RowBox[{"HurwitzZeta", "[", 
             RowBox[{
              RowBox[{"n", "-", "1"}], ",", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "M", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"HurwitzZeta", "[", 
                RowBox[{"n", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
               RowBox[{"HurwitzZeta", "[", 
                RowBox[{"n", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}]}], ")"}]}]}],
            ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "2", ",", "0"}], "}"}]}], "]"}]}], "//", 
      "Normal"}], "//", "Simplify"}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Gamma]ExplResc", "[", "n_", "]"}], ":=", 
    RowBox[{"Switch", "[", 
     RowBox[{"n", ",", "0", ",", "2", ",", "2", ",", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "EulerGamma"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "M", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"HurwitzZeta", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
            RowBox[{"HurwitzZeta", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}]}], ")"}]}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "-", 
            RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "+", 
            RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}]}], ")"}]}], ",", 
      "_", ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"EvenQ", "[", "n", "]"}], ",", 
        RowBox[{
         RowBox[{"-", "2"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"n", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Zeta", "[", 
             RowBox[{"n", "-", "1"}], "]"}]}], "-", 
           RowBox[{"HurwitzZeta", "[", 
            RowBox[{
             RowBox[{"n", "-", "1"}], ",", 
             RowBox[{"1", "-", 
              RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
           RowBox[{"HurwitzZeta", "[", 
            RowBox[{
             RowBox[{"n", "-", "1"}], ",", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "M", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"HurwitzZeta", "[", 
               RowBox[{"n", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}], "-", 
              RowBox[{"HurwitzZeta", "[", 
               RowBox[{"n", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "M"}]}]}], "]"}]}], ")"}]}]}], 
          ")"}]}], ",", "0"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"n", "!"}], 
        RowBox[{"\[Gamma]ExplResc", "[", "n", "]"}]}], 
       RowBox[{" ", 
        RowBox[{"\[Gamma]Expl", "[", "n", "]"}]}]], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "10", ",", "2"}], "}"}]}], "]"}], 
    "\[IndentingNewLine]", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8713865751797743`*^9, 3.871386584162965*^9}, {
   3.871386629819188*^9, 3.871386647620214*^9}, {3.8713867301485767`*^9, 
   3.871386746228003*^9}, {3.871386890596665*^9, 3.871387021165413*^9}, {
   3.871387066283856*^9, 3.871387099993943*^9}, {3.871387360898756*^9, 
   3.871387428261715*^9}, {3.871403180726944*^9, 3.871403241417581*^9}, {
   3.871405005024027*^9, 3.871405006210148*^9}, {3.871441460154749*^9, 
   3.871441471624206*^9}, {3.87147090322911*^9, 3.871470906775106*^9}, 
   3.871532844302696*^9, {3.871654834900208*^9, 3.871654912404818*^9}, {
   3.871654949071382*^9, 3.8716550023779173`*^9}, {3.87293201820308*^9, 
   3.872932022028377*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"2211c597-d26c-4548-b096-a9213cac1e18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"recursion", " ", "seed", " ", "at", " ", "order", " ", 
    SuperscriptBox["\[Lambda]", "0"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"W\[Lambda]", "[", 
      RowBox[{"x_", ",", "0"}], "]"}], "=", 
     RowBox[{"SetPrecision", "[", 
      RowBox[{"1", ",", "prec"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"solve", " ", "step"}], "-", "by", "-", 
     RowBox[{
     "step", " ", "by", " ", "powers", " ", "of", " ", "\[Lambda]"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"buffer", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"ll", "=", "1"}], ",", 
          RowBox[{"ll", "<=", "cutoff\[Lambda]"}], ",", 
          RowBox[{"ll", "++"}], ",", 
          RowBox[{"{", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{"series", " ", "of", " ", 
             RowBox[{"W", "[", "x", "]"}], " ", "at", " ", "fixed", " ", 
             "power", " ", "of", " ", "\[Lambda]"}], " ", "*)"}], 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{"solve", " ", "loop", " ", "equation"}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"buffer", ",", 
              RowBox[{"Integrate", "[", 
               RowBox[{
                RowBox[{"W\[Lambda]", "[", 
                 RowBox[{
                  RowBox[{"y", "-", 
                   RowBox[{"a", " ", "s"}]}], ",", 
                  RowBox[{"ll", "-", "1"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"y", ",", "b", ",", "x"}], "}"}]}], "]"}]}], "]"}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"tmp", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"W\[Lambda]", "[", 
                  RowBox[{
                   RowBox[{"a", " ", "s"}], ",", "nn"}], "]"}], " ", 
                 RowBox[{"buffer", "[", 
                  RowBox[{"[", 
                   RowBox[{"ll", "-", "nn"}], "]"}], "]"}]}], "4"], " ", ",", 
               
               RowBox[{"{", 
                RowBox[{"nn", ",", "0", ",", 
                 RowBox[{"ll", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"SetSharedVariable", "[", "tmp", "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"ParallelTable", "[", 
             RowBox[{
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{"(*", " ", 
                RowBox[{"second", " ", "term"}], " ", "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"tmp2", "=", 
                 RowBox[{
                  RowBox[{"CoefficientList", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"tmp", "[", 
                    RowBox[{"[", "task", "]"}], "]"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"a", "->", "1"}], ",", 
                    RowBox[{"b", "->", "s"}]}], "}"}]}], ",", "s"}], "]"}], "//",
                   "Simplify"}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"tmp2", "=", 
                 RowBox[{"tmp2", ".", 
                  RowBox[{"Table", "[", 
                   RowBox[{
                    FractionBox[
                    SuperscriptBox["x", "n"], "n"], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", 
                    RowBox[{"Length", "[", "tmp2", "]"}]}], "}"}]}], 
                   "]"}]}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"(*", " ", 
                 RowBox[{"third", " ", "term"}], " ", "*)"}], 
                "\[IndentingNewLine]", 
                RowBox[{"tmp3", "=", 
                 RowBox[{
                  RowBox[{"CoefficientList", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"tmp", "[", 
                    RowBox[{"[", "task", "]"}], "]"}], "/.", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"a", "->", "\[ImaginaryI]"}], ",", 
                    RowBox[{"b", "->", "0"}], ",", 
                    RowBox[{"s", "->", "Double\[Omega]p"}]}], "}"}]}], ",", 
                    "Double\[Omega]p"}], "]"}], "//", "Simplify"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"tmp3", "=", 
                 RowBox[{"Refine", "[", 
                  RowBox[{
                   RowBox[{"Im", "[", "tmp3", "]"}], ",", 
                   RowBox[{"Assumptions", "->", 
                    RowBox[{"x", "\[Element]", "Reals"}]}]}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"tmp3", "=", 
                 RowBox[{"Refine", "[", 
                  RowBox[{
                   RowBox[{"tmp3", "/.", 
                    RowBox[{"Flatten", "[", GridBox[{
                    {
                    RowBox[{
                    RowBox[{"Re", "[", "x_", "]"}], ":>", 
                    FractionBox[
                    RowBox[{"x", "+", 
                    RowBox[{"Conjugate", "[", "x", "]"}]}], "2"]}]},
                    {
                    RowBox[{
                    RowBox[{"Im", "[", "x_", "]"}], ":>", 
                    FractionBox[
                    RowBox[{"x", "-", 
                    RowBox[{"Conjugate", "[", "x", "]"}]}], 
                    RowBox[{"2", "\[ImaginaryI]"}]]}]}
                    }], "]"}]}], ",", 
                   RowBox[{"Assumptions", "->", 
                    RowBox[{"x", "\[Element]", "Reals"}]}]}], "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"tmp3", "=", 
                 RowBox[{"tmp3", ".", 
                  RowBox[{"Table", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Simplify", "[", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                    FractionBox[
                    RowBox[{"n", "+", "1"}], "2"]], 
                    RowBox[{"n", "!"}]}], 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", " ", "\[Pi]"}], ")"}], 
                    RowBox[{"n", "+", "1"}]]], "]"}], 
                    RowBox[{"\[Gamma]ExplResc", "[", 
                    RowBox[{"n", "+", "1"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", "0", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", "tmp3", "]"}], "-", "1"}]}], 
                    "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
                RowBox[{"(*", " ", "sum", " ", "*)"}], "\[IndentingNewLine]", 
                
                RowBox[{
                 RowBox[{"tmp", "[", 
                  RowBox[{"[", "task", "]"}], "]"}], "=", 
                 RowBox[{"Collect", "[", 
                  RowBox[{
                   RowBox[{"tmp2", "+", "tmp3"}], ",", "x", ",", "Simplify"}],
                   "]"}]}], ";"}], "\[IndentingNewLine]", 
               "\[IndentingNewLine]", "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"task", ",", "ll"}], "}"}], ",", 
              RowBox[{"Method", "\[Rule]", "\"\<FinestGrained\>\""}]}], "]"}],
             ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"(*", " ", 
             RowBox[{"calculate", " ", "iteration"}], " ", "*)"}], 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"W\[Lambda]", "[", 
              RowBox[{"x_", ",", "ll"}], "]"}], "=", 
             RowBox[{"Collect", "[", 
              RowBox[{
               RowBox[{"Total", "[", "tmp", "]"}], ",", "x", ",", 
               "Simplify"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
           "\[IndentingNewLine]", "}"}]}], "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Row", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"ProgressIndicator", "[", 
           RowBox[{"ll", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "cutoff\[Lambda]"}], "}"}]}], "]"}], ",", 
          "\"\<\>\""}], "}"}], ",", 
        RowBox[{"Row", "[", 
         RowBox[{"{", 
          RowBox[{
          "\"\< Solve order \[Lambda]: \>\"", ",", "ll", ",", "\"\</\>\"", 
           ",", "cutoff\[Lambda]"}], "}"}], "]"}]}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"series", " ", "of", " ", 
     RowBox[{
      OverscriptBox["W", "~"], "[", "x", "]"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"W", "[", "x_", "]"}], "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Lambda]", "ll"], 
        RowBox[{"W\[Lambda]", "[", 
         RowBox[{"x", ",", "ll"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ll", ",", "0", ",", "cutoff\[Lambda]"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"W", "[", 
      RowBox[{"x_", ",", "\"\<sol\>\""}], "]"}], "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Lambda]", "ll"], 
        RowBox[{"W\[Lambda]", "[", 
         RowBox[{"x", ",", "ll"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ll", ",", "0", ",", "cutoff\[Lambda]"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", 
    RowBox[{
    "nn", ",", "ll", ",", "buffer", ",", "tmp", ",", "tmp2", ",", "tmp3"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.870957804808909*^9, 3.8709578164693413`*^9}, {
   3.87095793669965*^9, 3.8709581145286074`*^9}, {3.870958408232044*^9, 
   3.870958467882566*^9}, {3.870958537567381*^9, 3.870958552466772*^9}, {
   3.870958599237817*^9, 3.870958699505418*^9}, {3.870958745015686*^9, 
   3.87095874628751*^9}, {3.870959019041156*^9, 3.8709592231045833`*^9}, {
   3.8709594687173247`*^9, 3.870959501804759*^9}, {3.870959578191433*^9, 
   3.870959602026286*^9}, {3.870969341176446*^9, 3.870969405800335*^9}, {
   3.870969456062254*^9, 3.870969491869513*^9}, {3.8709696153817368`*^9, 
   3.8709696944979153`*^9}, {3.87096974352752*^9, 3.870969747509418*^9}, {
   3.8709697842344103`*^9, 3.870969788549418*^9}, {3.870969827795652*^9, 
   3.87096983667758*^9}, {3.87096987463101*^9, 3.870969919006951*^9}, {
   3.870969952646262*^9, 3.8709699742776737`*^9}, {3.870970013838324*^9, 
   3.870970053168875*^9}, {3.8709700912477493`*^9, 3.870970210776153*^9}, {
   3.870970246765277*^9, 3.870970347101444*^9}, {3.870970381583609*^9, 
   3.8709703858132663`*^9}, {3.870970439981009*^9, 3.870970441683296*^9}, {
   3.870970543306666*^9, 3.870970596414382*^9}, 3.870970639547496*^9, {
   3.870970687393458*^9, 3.870970723490839*^9}, {3.87097095027916*^9, 
   3.870970990456307*^9}, {3.870971431633389*^9, 3.870971458766561*^9}, {
   3.8709721532488394`*^9, 3.870972159139865*^9}, {3.870972209477504*^9, 
   3.8709722096363487`*^9}, {3.870972645864244*^9, 3.870972646389812*^9}, {
   3.870972683383211*^9, 3.870972717908719*^9}, {3.870972902143109*^9, 
   3.8709729817751503`*^9}, 3.8709731824663754`*^9, {3.870973407055419*^9, 
   3.870973407214135*^9}, {3.870973438863388*^9, 3.870973449676513*^9}, {
   3.87097356898691*^9, 3.870973594686902*^9}, 3.871031210346819*^9, {
   3.871038678995756*^9, 3.871038679173332*^9}, {3.871039137433517*^9, 
   3.871039137589178*^9}, {3.871046046626814*^9, 3.871046047897276*^9}, {
   3.871055752624596*^9, 3.871055797692135*^9}, {3.871056280090981*^9, 
   3.87105632620612*^9}, {3.87105647555879*^9, 3.871056484806719*^9}, {
   3.87105658189624*^9, 3.8710566489421883`*^9}, {3.871056751529683*^9, 
   3.871056783113743*^9}, {3.871056828538715*^9, 3.871056860993389*^9}, {
   3.871056895004611*^9, 3.871057018131304*^9}, {3.8710570559398203`*^9, 
   3.8710570837615147`*^9}, {3.871057248869232*^9, 3.871057257167239*^9}, {
   3.871057298010685*^9, 3.8710573257793403`*^9}, {3.871057435941917*^9, 
   3.871057436417298*^9}, {3.8710574794853363`*^9, 3.871057485327666*^9}, {
   3.871057517142145*^9, 3.871057550091874*^9}, {3.871057619166565*^9, 
   3.871057696918803*^9}, {3.871057827393366*^9, 3.871057830913788*^9}, {
   3.871058138084845*^9, 3.8710581479756937`*^9}, {3.871058335375379*^9, 
   3.8710583662063503`*^9}, {3.871058456137929*^9, 3.871058465822797*^9}, {
   3.871058496308215*^9, 3.871058504476933*^9}, {3.871058585885845*^9, 
   3.871058617716882*^9}, {3.871058733317828*^9, 3.871058736152834*^9}, {
   3.871058794879776*^9, 3.871058801348052*^9}, {3.87105894651486*^9, 
   3.871058970899935*^9}, {3.871059734942988*^9, 3.871059737339424*^9}, {
   3.871059873361242*^9, 3.871059874402424*^9}, {3.87106039813378*^9, 
   3.871060501495908*^9}, 3.871060580637883*^9, {3.871060676827366*^9, 
   3.8710607804444327`*^9}, {3.871060818569221*^9, 3.8710608431997147`*^9}, {
   3.871060886976373*^9, 3.8710608881914597`*^9}, 3.871061049811067*^9, {
   3.871061146387824*^9, 3.871061150625102*^9}, {3.871061370420149*^9, 
   3.871061381510314*^9}, {3.871061473807559*^9, 3.871061480024387*^9}, {
   3.871061607876762*^9, 3.871061613185827*^9}, {3.8710619903721733`*^9, 
   3.871062026758894*^9}, {3.871062118619869*^9, 3.871062120827873*^9}, {
   3.871062151676114*^9, 3.871062160947678*^9}, {3.8710622125779953`*^9, 
   3.871062239401026*^9}, {3.871062328635769*^9, 3.871062423439752*^9}, {
   3.8710624605736084`*^9, 3.871062824376893*^9}, {3.8710628818377*^9, 
   3.871062889449648*^9}, {3.871063297689338*^9, 3.871063323957539*^9}, {
   3.871063359996319*^9, 3.871063399967106*^9}, {3.8710634515561323`*^9, 
   3.871063479117883*^9}, {3.871063612042183*^9, 3.871063784461879*^9}, {
   3.871063823378948*^9, 3.8710638569258747`*^9}, {3.871063910878985*^9, 
   3.8710639198458548`*^9}, {3.871064007381173*^9, 3.871064007510995*^9}, {
   3.871064071471657*^9, 3.87106415203434*^9}, {3.8710642209451513`*^9, 
   3.871064227856274*^9}, {3.871064448537549*^9, 3.871064496493074*^9}, 
   3.871064542652791*^9, 3.871064605222907*^9, {3.87106467487497*^9, 
   3.8710646974378977`*^9}, {3.871091929574742*^9, 3.871091930818964*^9}, {
   3.8710922627751904`*^9, 3.871092279809935*^9}, {3.871092704301765*^9, 
   3.871092718745269*^9}, {3.8710927894956837`*^9, 3.871092789613823*^9}, {
   3.871092862117549*^9, 3.871092888433163*^9}, {3.871093210691587*^9, 
   3.871093229662485*^9}, {3.871093345989187*^9, 3.8710934590186*^9}, {
   3.871093833907658*^9, 3.871093839597657*^9}, 3.871093961084182*^9, {
   3.871094082095753*^9, 3.871094108211751*^9}, 3.871094367283475*^9, {
   3.871094461363611*^9, 3.871094488670689*^9}, 3.871094538331878*^9, {
   3.871094624396704*^9, 3.871094652219693*^9}, {3.871094710204029*^9, 
   3.871094711343844*^9}, {3.8710951586909637`*^9, 3.871095158848173*^9}, {
   3.8710953538261633`*^9, 3.871095389840163*^9}, {3.871095570359579*^9, 
   3.871095597521695*^9}, {3.871095777159131*^9, 3.871095841801199*^9}, {
   3.8710958866928797`*^9, 3.871095898363412*^9}, {3.87109593479113*^9, 
   3.871095964683957*^9}, {3.871096052226263*^9, 3.871096156296511*^9}, {
   3.871096203717361*^9, 3.871096217353711*^9}, {3.871096249169916*^9, 
   3.871096367547951*^9}, 3.871096400575745*^9, {3.871096436892848*^9, 
   3.8710965760314074`*^9}, 3.871096680958617*^9, 3.871096818187869*^9, {
   3.871096861214282*^9, 3.871096874313431*^9}, {3.8710969434244747`*^9, 
   3.871096994271536*^9}, {3.871097699143413*^9, 3.871097727111724*^9}, {
   3.871097778709652*^9, 3.871097790176209*^9}, {3.871099649845315*^9, 
   3.871099729135817*^9}, {3.871099816877207*^9, 3.8710998173305187`*^9}, 
   3.871100202150863*^9, {3.8711028069330063`*^9, 3.871102807087633*^9}, {
   3.871104325585573*^9, 3.871104325734641*^9}, {3.87110445843756*^9, 
   3.8711044606717453`*^9}, {3.8711045398247223`*^9, 3.87110456476059*^9}, {
   3.8711046153421593`*^9, 3.87110464028463*^9}, {3.871104677113302*^9, 
   3.871104682109008*^9}, {3.871104965578639*^9, 3.871104995264558*^9}, {
   3.871105087070121*^9, 3.871105104363395*^9}, {3.871105245365393*^9, 
   3.871105249915401*^9}, {3.871105284956036*^9, 3.871105286179502*^9}, {
   3.871105340335971*^9, 3.871105373463394*^9}, {3.871108250388122*^9, 
   3.871108252111899*^9}, {3.871108299586586*^9, 3.871108352293191*^9}, {
   3.871108399856453*^9, 3.871108474912175*^9}, {3.87110870316844*^9, 
   3.871108705309379*^9}, 3.871108792107317*^9, {3.871108864564325*^9, 
   3.871108907894538*^9}, {3.871108977699514*^9, 3.871109310785894*^9}, {
   3.871109356585877*^9, 3.8711093903841763`*^9}, {3.8711094349208393`*^9, 
   3.871109439554451*^9}, {3.871109475454473*^9, 3.871109475620208*^9}, {
   3.871109515609033*^9, 3.8711095157457333`*^9}, {3.8711096146605787`*^9, 
   3.871109676460636*^9}, {3.8711097074090443`*^9, 3.871109794842108*^9}, {
   3.871109827458335*^9, 3.8711098622934713`*^9}, {3.871109928377094*^9, 
   3.871109973314297*^9}, {3.871110116164398*^9, 3.871110116393596*^9}, {
   3.871110151891369*^9, 3.871110156139397*^9}, 3.8711108953392763`*^9, {
   3.871143282216063*^9, 3.871143284577402*^9}, 3.8711433973554487`*^9, {
   3.8713864340988684`*^9, 3.871386434808694*^9}, {3.8713865031664147`*^9, 
   3.871386518310189*^9}, {3.871386560239421*^9, 3.871386572967107*^9}, {
   3.871387554191084*^9, 3.871387554326322*^9}, {3.871387736109879*^9, 
   3.871387784856605*^9}, {3.871388995111665*^9, 3.871389034171135*^9}, {
   3.871389553846344*^9, 3.871389556359898*^9}, {3.871391482495623*^9, 
   3.871391484829703*^9}, {3.871391669951362*^9, 3.871391675183608*^9}, {
   3.871391728487202*^9, 3.8713917393453093`*^9}, {3.87139195844601*^9, 
   3.87139201155702*^9}, {3.871392084702495*^9, 3.871392087132817*^9}, {
   3.871401827053588*^9, 3.871401827474606*^9}, {3.87140321865211*^9, 
   3.871403219952035*^9}, {3.871403288230055*^9, 3.871403288870199*^9}, {
   3.871403380525324*^9, 3.8714033808028703`*^9}, {3.871404186430349*^9, 
   3.871404190402011*^9}, {3.871404363682983*^9, 3.871404368163252*^9}, {
   3.871404581637732*^9, 3.87140462595015*^9}, {3.8714048042874613`*^9, 
   3.8714048045067587`*^9}, {3.871404929080218*^9, 3.871404932987987*^9}, {
   3.8714050943908*^9, 3.871405095070504*^9}, {3.871405226729467*^9, 
   3.871405289159413*^9}, {3.871405659943994*^9, 3.871405690335895*^9}, {
   3.871405835891468*^9, 3.871405841752332*^9}, {3.871405906145617*^9, 
   3.871405906334001*^9}, {3.871405961844584*^9, 3.8714060212503357`*^9}, {
   3.871406159506947*^9, 3.871406176817786*^9}, 3.871406267255589*^9, {
   3.87140664164544*^9, 3.8714066643032007`*^9}, {3.871406729839975*^9, 
   3.871406784894094*^9}, {3.8714069017093077`*^9, 3.871406904656111*^9}, {
   3.871406961455942*^9, 3.871406964860686*^9}, {3.871407075063055*^9, 
   3.871407122479867*^9}, {3.871407167602383*^9, 3.871407167926762*^9}, {
   3.871407217507662*^9, 3.871407252410214*^9}, {3.871407412282941*^9, 
   3.871407454584804*^9}, {3.8714078945585337`*^9, 3.87140792715017*^9}, {
   3.871408004125508*^9, 3.871408004529216*^9}, {3.871408733537106*^9, 
   3.871408856024008*^9}, {3.871408909499853*^9, 3.871408911037344*^9}, {
   3.871409000690181*^9, 3.871409047880834*^9}, {3.871409304406618*^9, 
   3.871409338715244*^9}, {3.871409524018224*^9, 3.871409525044539*^9}, {
   3.871409580433772*^9, 3.871409598066077*^9}, {3.87140972416636*^9, 
   3.871409724397813*^9}, {3.871437650344956*^9, 3.871437650544867*^9}, {
   3.871438274440237*^9, 3.8714382810091343`*^9}, {3.871438337930614*^9, 
   3.871438374636836*^9}, {3.871438507737442*^9, 3.871438513186735*^9}, {
   3.871438580457003*^9, 3.871438695809272*^9}, {3.871438788221052*^9, 
   3.871438833730742*^9}, {3.871438870617943*^9, 3.871438870936573*^9}, {
   3.8714389663478537`*^9, 3.871439006716848*^9}, {3.871439231615004*^9, 
   3.871439234351179*^9}, {3.871442314231493*^9, 3.871442317887276*^9}, {
   3.871443310545747*^9, 3.87144331484446*^9}, {3.87144418427944*^9, 
   3.871444188686728*^9}, {3.871445307474043*^9, 3.871445342202209*^9}, {
   3.871445386862794*^9, 3.871445392982961*^9}, {3.871445825185432*^9, 
   3.871445825722237*^9}, {3.871447855767324*^9, 3.87144785724446*^9}, {
   3.871457805557029*^9, 3.87145780800816*^9}, {3.871461577113302*^9, 
   3.871461583999563*^9}, 3.871556061680132*^9, {3.8716473476955833`*^9, 
   3.871647348676745*^9}, {3.871650953629119*^9, 3.871650969561982*^9}, 
   3.871651275119927*^9, {3.8716513708213797`*^9, 3.871651401359006*^9}, {
   3.871651473285968*^9, 3.8716514861333013`*^9}, {3.871652589534897*^9, 
   3.871652589811773*^9}, {3.871655010224132*^9, 3.871655051938986*^9}, 
   3.871656364656423*^9, {3.872931960538435*^9, 3.8729319608680573`*^9}, {
   3.872932159661631*^9, 3.87293216493433*^9}, {3.872942209297684*^9, 
   3.872942210789296*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"2d0137d6-1f6d-4d79-9d9d-47ec5298e564"]
}, Closed]],

Cell[CellGroupData[{

Cell["Output", "Section",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936945574469*^9}, {3.86593707024278*^9, 
   3.865937074714643*^9}, {3.8709575859039783`*^9, 
   3.8709575873322678`*^9}},ExpressionUUID->"b1b1e225-6b2e-438f-8553-\
76a42700cea3"],

Cell["Print the solution.", "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
  3.913609634456526*^9, 3.9136097378468113`*^9}, {3.9136097754023333`*^9, 
  3.9136097813271728`*^9}, {3.913609870907922*^9, 3.913609893696911*^9}, {
  3.9136099320626717`*^9, 3.913609942943076*^9}, {3.9136100825222473`*^9, 
  3.913610172046305*^9}, {3.913610315469831*^9, 3.913610349494313*^9}, {
  3.913611423783412*^9, 3.913611424130363*^9}, {3.913619046968676*^9, 
  3.913619052991857*^9}},ExpressionUUID->"a4e45b86-43ec-4880-9bab-\
f47192643278"],

Cell[BoxData[
 RowBox[{"W", "[", 
  RowBox[{"x", ",", "\"\<sol\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.871406800070956*^9, 3.871406816344587*^9}, {
  3.871406973136866*^9, 3.8714070143303547`*^9}, {3.871407070406172*^9, 
  3.871407070603489*^9}, {3.871407555946955*^9, 3.871407560970757*^9}, {
  3.871407937281128*^9, 3.871407937617188*^9}, {3.871408867154114*^9, 
  3.871408868405983*^9}, {3.87140895980198*^9, 3.871408960077016*^9}, {
  3.871409877949088*^9, 3.871409879566389*^9}, {3.871439114432336*^9, 
  3.871439114777235*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"2b7065fe-1859-4e4d-b944-e93d56039dc1"],

Cell[BoxData[{
 RowBox[{"Print", "[", 
  "\"\<(\!\(\*OverscriptBox[\(W\), \(~\)]\)[2\[Pi]] in \[ScriptCapitalN]=\!\(\
\*SuperscriptBox[\(2\), \(*\)]\) SYM) - (\!\(\*OverscriptBox[\(W\), \
\(~\)]\)[2\[Pi]] in \[ScriptCapitalN]=4 SYM)\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"W", "[", 
       RowBox[{"1", ",", "\"\<sol\>\""}], "]"}], "-", 
      RowBox[{
       FractionBox["2", 
        SqrtBox["\[Lambda]"]], 
       RowBox[{"BesselI", "[", 
        RowBox[{"1", ",", 
         SqrtBox["\[Lambda]"]}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", ",", "0", ",", "cutoff\[Lambda]"}], "}"}]}], "]"}],
    "//", "Simplify"}], "//", "Normal"}]}], "Input",
 CellChangeTimes->{{3.870971550541059*^9, 3.870971569850138*^9}, {
   3.870971656385936*^9, 3.8709716949750433`*^9}, {3.8709725525566487`*^9, 
   3.8709725564427*^9}, {3.870972603903905*^9, 3.87097260919748*^9}, {
   3.870973019641699*^9, 3.870973121683909*^9}, 3.8709731706161623`*^9, {
   3.87097342254499*^9, 3.870973423358129*^9}, {3.870974142373513*^9, 
   3.8709741483888483`*^9}, {3.871007937166368*^9, 3.871007939214229*^9}, {
   3.871009137439795*^9, 3.8710091408203573`*^9}, 3.871032647706358*^9, {
   3.8711021598897133`*^9, 3.87110216033285*^9}, {3.871457870993508*^9, 
   3.871457871123148*^9}, {3.871458032114963*^9, 3.871458097301368*^9}, {
   3.871458145950268*^9, 3.871458192151597*^9}, {3.871462239745464*^9, 
   3.871462241591598*^9}, {3.871469878756386*^9, 3.8714699196402874`*^9}, {
   3.913623694556139*^9, 3.913623695271804*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"360d8526-ab4b-4003-bf7f-491adbcf0b11"]
}, Closed]],

Cell[CellGroupData[{

Cell["Check solution", "Section",
 CellChangeTimes->{{3.7017558119816885`*^9, 3.701755815430575*^9}, {
   3.7051739233050485`*^9, 3.7051739235850487`*^9}, {3.705917219498833*^9, 
   3.705917257057094*^9}, {3.705917720596261*^9, 3.705917734913935*^9}, {
   3.705918057550695*^9, 3.705918061420716*^9}, {3.711730571362397*^9, 
   3.711730571510176*^9}, {3.7160288335723667`*^9, 3.716028835630015*^9}, {
   3.7160497849317904`*^9, 3.716049790320595*^9}, 3.716378005698785*^9, 
   3.716378157404793*^9, {3.717765403005434*^9, 3.717765403104496*^9}, {
   3.725631938279839*^9, 3.725631938662396*^9}, {3.729685160845598*^9, 
   3.7296851613315887`*^9}, {3.730037041073962*^9, 3.730037042221504*^9}, 
   3.730912948368771*^9, {3.7321504103057537`*^9, 3.732150410478215*^9}, {
   3.7327331295158463`*^9, 3.73273313169361*^9}, {3.734631766082486*^9, 
   3.734631780288243*^9}, 3.734655249637186*^9, {3.819896051423544*^9, 
   3.81989609009757*^9}, {3.8198962063414097`*^9, 3.819896256233045*^9}, {
   3.821938430174866*^9, 3.8219384462781067`*^9}, {3.821952885262549*^9, 
   3.8219528867903223`*^9}, {3.821954511670095*^9, 3.821954512146173*^9}, {
   3.822479721848581*^9, 3.822479726265814*^9}, {3.822479857038095*^9, 
   3.822479886627767*^9}, {3.822483330082393*^9, 3.822483330737828*^9}, {
   3.8227120115962963`*^9, 3.822712049921491*^9}, {3.822712212483618*^9, 
   3.822712213196044*^9}, {3.822743320981539*^9, 3.822743322414034*^9}, 
   3.823229707924872*^9, {3.844325359989439*^9, 3.8443253864814386`*^9}, 
   3.844360263100194*^9, {3.850278148189248*^9, 3.850278149855839*^9}, {
   3.865863597749115*^9, 3.865863608294284*^9}, {3.865865110727387*^9, 
   3.865865110933486*^9}, {3.8659314232352443`*^9, 3.865931427861386*^9}, {
   3.865936939672016*^9, 3.865936945574469*^9}, {3.86593712508016*^9, 
   3.865937127326461*^9}, {3.865937386997385*^9, 3.865937394440253*^9}, {
   3.865946064050818*^9, 
   3.865946064224847*^9}},ExpressionUUID->"6decd443-38e5-4625-a597-\
7de0d690791c"],

Cell["Check the solution solves the loop equation.", "Text",
 CellChangeTimes->{{3.91360953229035*^9, 3.91360957980536*^9}, {
  3.913609634456526*^9, 3.9136097378468113`*^9}, {3.9136097754023333`*^9, 
  3.9136097813271728`*^9}, {3.913609870907922*^9, 3.913609893696911*^9}, {
  3.9136099320626717`*^9, 3.913609942943076*^9}, {3.9136100825222473`*^9, 
  3.913610230439556*^9}, {3.9136114387241993`*^9, 3.913611457525199*^9}, {
  3.913619068555216*^9, 
  3.913619079365757*^9}},ExpressionUUID->"da14c61c-3b00-4ec6-a8f1-\
980329e66df4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Monitor", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"ll", "=", "1"}], ",", 
       RowBox[{"ll", "<=", "cutoff\[Lambda]"}], ",", 
       RowBox[{"ll", "++"}], ",", 
       RowBox[{"{", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"first", " ", "term"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"equation", "=", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"W\[Lambda]", "[", 
             RowBox[{"x", ",", "ll"}], "]"}], ",", "x"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{"second", " ", "term"}], " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"equation", "=", 
          RowBox[{"equation", "-", 
           RowBox[{"Integrate", "[", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"W\[Lambda]", "[", 
                  RowBox[{"s", ",", "nn"}], "]"}], " ", 
                 RowBox[{"W\[Lambda]", "[", 
                  RowBox[{
                   RowBox[{"x", "-", "s"}], ",", 
                   RowBox[{"ll", "-", "nn", "-", "1"}]}], "]"}]}], "4"], ",", 
               
               RowBox[{"{", 
                RowBox[{"nn", ",", "0", ",", 
                 RowBox[{"ll", "-", "1"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"s", ",", "0", ",", "x"}], "}"}]}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{"third", " ", "term"}], " ", "*)"}], "\[IndentingNewLine]", 
         
         RowBox[{"tmp", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"-", " ", 
             SuperscriptBox["Double\[Omega]p", "\[Epsilon]"]}], " ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"W\[Lambda]", "[", 
                 RowBox[{
                  RowBox[{"\[ImaginaryI]", " ", "Double\[Omega]p"}], ",", 
                  "nn"}], "]"}], " ", 
                RowBox[{"W\[Lambda]", "[", 
                 RowBox[{
                  RowBox[{"x", "-", 
                   RowBox[{"\[ImaginaryI]", " ", "Double\[Omega]p"}]}], ",", 
                  RowBox[{"ll", "-", "nn", "-", "1"}]}], "]"}]}], "4"], ",", 
              RowBox[{"{", 
               RowBox[{"nn", ",", "0", ",", 
                RowBox[{"ll", "-", "1"}]}], "}"}]}], "]"}]}], "//", 
           "Expand"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"tmp", "=", 
          RowBox[{"tmp", "/.", 
           RowBox[{"{", 
            RowBox[{
             SuperscriptBox["Double\[Omega]p", "n_"], ":>", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"OddQ", "[", 
                RowBox[{
                 RowBox[{"n", "-", "\[Epsilon]"}], "//", "Simplify"}], "]"}], 
               ",", 
               RowBox[{
                RowBox[{
                 FractionBox["1", "\[ImaginaryI]"], 
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], 
                   FractionBox[
                    RowBox[{"n", "-", "\[Epsilon]", "+", "1"}], "2"]], 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"2", " ", "\[Pi]"}], ")"}], 
                    RowBox[{"n", "-", "\[Epsilon]", "+", "1"}]], 
                   RowBox[{"(", 
                    RowBox[{"n", "-", "\[Epsilon]", "+", "1"}], ")"}]}]], 
                 RowBox[{"\[Gamma]Expl", "[", 
                  RowBox[{
                   RowBox[{"n", "-", "\[Epsilon]", "+", "1"}], "//", 
                   "Simplify"}], "]"}]}], "/.", 
                RowBox[{"x", "->", "0"}]}], ",", "0"}], "]"}]}], "}"}]}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"equation", "=", 
          RowBox[{"equation", "+", "tmp"}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", " ", "sum", " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{
           RowBox[{"Collect", "[", 
            RowBox[{"equation", ",", "\[Lambda]", ",", "Expand"}], "]"}], "==",
            "0"}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Row", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ProgressIndicator", "[", 
          RowBox[{"ll", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "cutoff\[Lambda]"}], "}"}]}], "]"}], ",", 
         "\"\<\>\""}], "}"}], ",", 
       RowBox[{"Row", "[", 
        RowBox[{"{", 
         RowBox[{
         "\"\< Order \[Lambda]: \>\"", ",", "ll", ",", "\"\</\>\"", ",", 
          "cutoff\[Lambda]"}], "}"}], "]"}]}], "]"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"nn", ",", "ll", ",", "equation", ",", "tmp"}], "]"}]}], "Input",
 CellChangeTimes->{
  3.865936971026294*^9, {3.86593705757449*^9, 3.865937082211556*^9}, 
   3.865937146044859*^9, {3.86593717873207*^9, 3.865937205151644*^9}, {
   3.865937244520366*^9, 3.865937315679853*^9}, {3.865937468465852*^9, 
   3.865937470820477*^9}, {3.865939887048714*^9, 3.865939893621881*^9}, {
   3.865940501856893*^9, 3.865940510241823*^9}, {3.865940635139469*^9, 
   3.865940638685514*^9}, 3.865941144465618*^9, {3.8659413174038343`*^9, 
   3.865941318814501*^9}, {3.865941354974965*^9, 3.865941403840399*^9}, {
   3.8659414400497828`*^9, 3.865941488650497*^9}, {3.865941518978887*^9, 
   3.86594152025114*^9}, {3.8659415507873516`*^9, 3.865941676277081*^9}, {
   3.8659417227229557`*^9, 3.865941754500987*^9}, {3.865941791389076*^9, 
   3.865941965901643*^9}, {3.865942071508246*^9, 3.865942147313405*^9}, {
   3.865942191141983*^9, 3.865942193358811*^9}, {3.865942586680101*^9, 
   3.865942588682555*^9}, {3.865942618953053*^9, 3.86594262725034*^9}, {
   3.86594267674188*^9, 3.865942721145672*^9}, 3.865942982083275*^9, {
   3.865943228011923*^9, 3.865943229456962*^9}, {3.871641737466645*^9, 
   3.8716417375796223`*^9}, {3.871641796728918*^9, 3.871641879667665*^9}, {
   3.8716419549307604`*^9, 3.871641993781025*^9}, {3.871642075694307*^9, 
   3.871642130946552*^9}, {3.871642195565167*^9, 3.871642228758178*^9}, {
   3.8716425856556387`*^9, 3.871642667219943*^9}, {3.8716427190715833`*^9, 
   3.871642733762089*^9}, {3.871642836636399*^9, 3.871642865465125*^9}, {
   3.871642935294652*^9, 3.871642976599111*^9}, {3.8716430730088253`*^9, 
   3.871643093703787*^9}, {3.871643344203698*^9, 3.8716433453284383`*^9}, {
   3.871643388536377*^9, 3.871643395872454*^9}, 3.871643485896262*^9, {
   3.8716435349149933`*^9, 3.8716435389920464`*^9}, {3.871643587060088*^9, 
   3.871643596854464*^9}, {3.871643651336974*^9, 3.871643651468958*^9}, 
   3.8716437506731367`*^9, {3.87164393217611*^9, 3.871643975900234*^9}, {
   3.871644017415526*^9, 3.871644044100772*^9}, {3.87164416615378*^9, 
   3.871644194797948*^9}, {3.871644375683187*^9, 3.871644392587812*^9}, {
   3.871644469635749*^9, 3.871644493409128*^9}, {3.871644577233727*^9, 
   3.871644582362099*^9}, {3.871644682607269*^9, 3.8716446944476204`*^9}, {
   3.871644891455864*^9, 3.871644919304549*^9}, {3.8716450217410502`*^9, 
   3.871645032162117*^9}, {3.871645264799425*^9, 3.871645288715509*^9}, {
   3.8716455647348623`*^9, 3.871645569615614*^9}, 3.871645610441053*^9, {
   3.87164568693856*^9, 3.871645687589806*^9}, {3.871645934936531*^9, 
   3.871645936601659*^9}, {3.87164598826679*^9, 3.871645990763426*^9}, {
   3.871646079951243*^9, 3.8716460976413727`*^9}, {3.871646214442898*^9, 
   3.8716462151647573`*^9}, {3.871646248293683*^9, 3.8716462511740828`*^9}, {
   3.8716528843532248`*^9, 3.871652925151855*^9}, {3.8716534684487247`*^9, 
   3.871653483346467*^9}, {3.871653532523711*^9, 3.871653597879952*^9}, {
   3.871654028713539*^9, 3.8716540327128143`*^9}, {3.871654071265686*^9, 
   3.871654075844785*^9}, {3.871654143978139*^9, 3.871654151477931*^9}, 
   3.871654657665621*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"43f3e804-1cf2-4242-817a-19466348b95c"]
}, Closed]]
}, Open  ]]
},
WindowSize->{1352, 847},
WindowMargins->{{-1353, Automatic}, {Automatic, -57}},
Magnification:>0.75 Inherited,
FrontEndVersion->"14.0 for Mac OS X x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c5ce3229-4f13-4c15-9017-46e2ed551f7c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 758, 14, 27, "Text",ExpressionUUID->"bc6f5142-3665-478d-9082-229580e213e4"],
Cell[CellGroupData[{
Cell[1341, 38, 1101, 25, 76, "Title",ExpressionUUID->"6169686b-b11c-48e4-8e75-6c52565f85f5"],
Cell[2445, 65, 1898, 46, 119, "Text",ExpressionUUID->"2d844c29-cbdf-463c-87cf-55d5ab5887be"],
Cell[CellGroupData[{
Cell[4368, 115, 1925, 27, 51, "Section",ExpressionUUID->"1473c33f-6818-461b-aa72-3f9345f2b286"],
Cell[6296, 144, 1204, 27, 28, "Text",ExpressionUUID->"5e81b23b-ba03-47eb-b489-3468f538f780"],
Cell[7503, 173, 7946, 128, 185, "Input",ExpressionUUID->"892b60a0-2cb8-400b-b251-d0134b9fa20e"]
}, Closed]],
Cell[CellGroupData[{
Cell[15486, 306, 2052, 29, 41, "Section",ExpressionUUID->"9bac6cd4-86c5-43a9-a64d-1dba9a960e55"],
Cell[17541, 337, 476, 7, 27, "Text",ExpressionUUID->"5e1b6f50-d834-4f20-85d7-a242a4019afe"],
Cell[18020, 346, 8055, 205, 248, "Input",ExpressionUUID->"2211c597-d26c-4548-b096-a9213cac1e18"],
Cell[26078, 553, 21365, 398, 768, "Input",ExpressionUUID->"2d0137d6-1f6d-4d79-9d9d-47ec5298e564"]
}, Closed]],
Cell[CellGroupData[{
Cell[47480, 956, 1927, 27, 41, "Section",ExpressionUUID->"b1b1e225-6b2e-438f-8553-76a42700cea3"],
Cell[49410, 985, 552, 8, 27, "Text",ExpressionUUID->"a4e45b86-43ec-4880-9bab-f47192643278"],
Cell[49965, 995, 619, 10, 24, "Input",ExpressionUUID->"2b7065fe-1859-4e4d-b944-e93d56039dc1"],
Cell[50587, 1007, 1691, 34, 61, "Input",ExpressionUUID->"360d8526-ab4b-4003-bf7f-491adbcf0b11"]
}, Closed]],
Cell[CellGroupData[{
Cell[52315, 1046, 1981, 28, 41, "Section",ExpressionUUID->"6decd443-38e5-4625-a597-7de0d690791c"],
Cell[54299, 1076, 533, 8, 27, "Text",ExpressionUUID->"da14c61c-3b00-4ec6-a8f1-980329e66df4"],
Cell[54835, 1086, 8349, 171, 398, "Input",ExpressionUUID->"43f3e804-1cf2-4242-817a-19466348b95c"]
}, Closed]]
}, Open  ]]
}
]
*)


